Low-rank iterative computation of available storage for stochastic passive systems

We develop a sparse low-rank method for computing available storage of finite-dimensional stochastic passive systems with multiplicative noise. Available storage is the Loewner-minimal positive semidefinite solution of a stochastic KYP inequality; singular feedthrough prevents a direct Riccati reduction, while control-dependent diffusion leads to a rational Riccati equation. A passivity-based loop transformation preserves the storage solutions and provides stable dynamics. Structural deflation then removes singular input directions, preserves the minimal solution, and transports a stabilizing feedback. Under terminal regular feasibility, Newton's method is initialized by one stochastic Lyapunov solve. For large sparse problems, the extracted Riccati equation is realized with projected operators, signed low-rank factors, and low-rank generalized-Lyapunov solves. The method is illustrated numerically on a sparse stochastic benchmark problem of large dimension.

==> anc/README.txt <==
MATLAB CODE FOR STOCHASTIC AVAILABLE-STORAGE COMPUTATION
======================================================

This archive accompanies the manuscript:

Low-rank iterative computation of available storage for stochastic passive systems

It contains MATLAB implementations of structural KYP deflation,
stabilizing feedback transport, stochastic Riccati/Newton iteration, and
low-rank generalized Lyapunov solvers. The examples include the stochastic
chain problem and scaling experiments described in the manuscript.


REQUIREMENTS
------------

The numerical experiments were performed with MATLAB R2026a Update 2 on
Windows, using Intel oneAPI MKL 2025.0.1 and eight computational threads.
The reference computer had an Intel Core Ultra 7 258V processor and 32 GB
of memory. Runtime measurements may vary with hardware and system load.

The dense chain example dense/example4.m uses lyap, which requires the
MATLAB Control System Toolbox. No additional toolbox is required by the
sparse benchmark scripts.


FILES
-----

stochastic_kyp/
  README.txt
  dense/
    example1.m
    example2.m
    example3.m
    example4.m
    example5_terminal_cases.m
    data/
    src/
  sparse/
    example4.m
    example5_terminal_cases.m
    benchmark_scaling.m
    benchmark/
    src/

The dense and sparse directories contain separate implementations and
should be used with their respective src paths.


SYSTEM AND STORAGE CONVENTION
-----------------------------

The input-state-output system is

  dx = (A*x + B*u)*dt + sum_j (Aj{j}*x + Bj{j}*u)*dW_j,
  y  = C*x + D*u.

The stochastic passivity KYP inequality is

  [ A'*X + X*A + sum_j Aj{j}'*X*Aj{j},
    X*B + sum_j Aj{j}'*X*Bj{j} - C';
    *, -(D+D') + sum_j Bj{j}'*X*Bj{j} ] <= 0,
  X = X' >= 0.

Aj and Bj may be cell arrays, individual matrices, or empty arrays.


DENSE SOLVER
------------

Run from the dense directory:

  addpath('src')
  [X,report] = skyp_available_storage_dense(A,B,C,D,Aj,Bj);

Optional settings can be supplied as the final argument:

  opts = struct();
  opts.output_gain = [];
  opts.verbose = true;
  [X,report] = skyp_available_storage_dense(A,B,C,D,Aj,Bj,opts);

The dense implementation performs output-feedback stabilization, structural
deflation, feedback and Lyapunov-certificate transport, terminal solution,
and backward reconstruction. It is intended for small and moderate state
dimensions because some intermediate operators have dimension n^2.

The dense examples are:

  example1                  feasible small-dimensional problem
  example2                  structural infeasibility test
  example3                  structural infeasibility test with stronger noise
  example4                  n = 100 chain reference calculation
  example5_terminal_cases   input-free and state-free terminal problems

Each example contains assertions for its expected properties.


SPARSE LOW-RANK SOLVER
----------------------

Run from the sparse directory:

  addpath('src')
  opts = struct();
  opts.output_gain = 0.5;  % passivity feedback for the supplied chain problem
  [Z,J,report] = skyp_available_storage_sparse(A,B,C,D,Aj,Bj,opts);

The result is a signed factorization X = Z*J*Z'; assembling the full
matrix is generally unnecessary. The sparse solver uses fixed-point
iterations for generalized stochastic Lyapunov equations, signed low-rank
ADI, and factorized residual evaluation.

The sparse implementation supports a regular transformed input block or
one structural deflation step when range(E) is a coordinate subspace.
It also handles input-free and state-free terminal cases. Other deflation
configurations are reported as unsupported rather than being densified.
For singular problems, supply a stabilizing passivity feedback through
opts.output_gain as appropriate; the sparse implementation does not
search automatically for a mean-square stabilizer.

The sparse examples are:

  example4                  chain benchmark, default n = 5000
  example5_terminal_cases   input-free and state-free terminal problems

The default example4 checks the Riccati residual, regularity of the
effective input matrix, and the reconstructed KYP inequality.


SCALING EXPERIMENT
------------------

From the sparse directory, run:

  benchmark_scaling

The script uses n = 100, 250, 500, 1000, 2000, 5000 and the parameters
delta = 0.2, sigma = 0.15, gamma = 0.35, rho = 1, and kappa = 0.5.
Twelve cyclic negative real ADI shifts are logarithmically distributed
in absolute value from 0.2 to 3. The ADI tolerance is 1e-9, the
generalized Lyapunov tolerance is 1e-8, and the compression threshold
is 1e-11. Newton iteration stops at a relative Riccati residual of 2e-8.

For each dimension, the script performs one unmeasured warm-up solve and
five measured runs, reporting the median elapsed time. Problem construction
is excluded. The timed region includes preprocessing, low-rank
Riccati/Newton iteration, reconstruction, and the KYP audit.

On execution, the script writes results and environment information to:

  sparse/benchmark/benchmark_scaling_results.csv
  sparse/benchmark/benchmark_scaling_results.mat
  sparse/benchmark/benchmark_environment.txt

These generated files are not included in this archive. The numerical
ranks, residuals, and KYP eigenvalue diagnostics can be compared with
the manuscript table. Wall-clock times depend on the execution environment.


DENSE AND SPARSE COMPARISON
---------------------------

dense/example4.m generates the dense terminal reference at n = 100.
To run the same dimension with the sparse implementation, set n = 100
in sparse/example4.m. The scripts report their respective residuals,
regularity indicators, and KYP checks. The relative matrix difference
reported in the manuscript is not calculated automatically by these
separate example scripts.


==> anc/dense/example1.m <==
% EXAMPLE1
% Full dense available-storage computation for the passive small test problem.
%

clear; clc;

root = fileparts(mfilename('fullpath'));
addpath(fullfile(root,'src'));

[A,B,C,D,Aj,Bj,meta] = load_example_data(1);

opts = struct();
opts.verbose = true;
opts.verbose_search = false;
opts.output_gain = [];
opts.kappa_center = 1e-1;
opts.kappa_decades = 8;
opts.newton_opts = struct('tol',1e-13,'maxit',50,'store_iterates',false);

[X,report] = skyp_available_storage_dense(A,B,C,D,Aj,Bj,opts);

fprintf('\nExample 1 summary\n');
fprintf('problem                           : %s\n',meta.description);
fprintf('deflation steps                  : %d\n',report.deflation.steps);
fprintf('Newton iterations                : %d\n',report.newton.iterations);
fprintf('lambda_min(X)                    : %.12e\n',report.lambda_min_X);
fprintf('lambda_max(KYP matrix)           : %.3e\n',report.lambda_max_KYP);
fprintf('trace(X)                         : %.15e\n',report.trace_X);

assert(strcmp(report.deflation.status,'terminal_R_positive_definite'));
assert(report.deflation.steps == 1);
assert(report.newton.converged);
assert(report.lambda_min_X > -1e-9);
assert(report.lambda_max_KYP < 1e-9);
assert(abs(report.trace_X-5.16027684) < 2e-5);

fprintf('Example 1 passed.\n');


==> anc/dense/example2.m <==
% EXAMPLE2
% Dense structural infeasibility test.
%

clear; clc;

root = fileparts(mfilename('fullpath'));
addpath(fullfile(root,'src'));

[A,B,C,D,Aj,Bj,meta] = load_example_data(2);
P = skyp_make_passivity_problem(A,B,C,D,Aj,Bj);
[~,history,report] = skyp_dense_deflate(P,struct('verbose',true));

fprintf('\nExample 2 summary\n');
fprintf('problem                           : %s\n',meta.description);
fprintf('deflation steps                  : %d\n',report.steps);
fprintf('status                            : %s\n',report.status);
if isfield(report,'Rplus_lambda_min')
    fprintf('lambda_min(reduced R)             : %.12e\n',report.Rplus_lambda_min);
end

assert(report.steps == 1);
assert(strcmp(report.status,'infeasible_reduced_R_not_PSD'));
assert(report.Rplus_lambda_min < 0);

fprintf('Example 2 passed: infeasibility is detected structurally.\n');


==> anc/dense/example3.m <==
% EXAMPLE3
% Dense structural infeasibility test with stronger noise.
%

clear; clc;

root = fileparts(mfilename('fullpath'));
addpath(fullfile(root,'src'));

[A,B,C,D,Aj,Bj,meta] = load_example_data(3);
P = skyp_make_passivity_problem(A,B,C,D,Aj,Bj);
[~,history,report] = skyp_dense_deflate(P,struct('verbose',true));

fprintf('\nExample 3 summary\n');
fprintf('problem                           : %s\n',meta.description);
fprintf('deflation steps                  : %d\n',report.steps);
fprintf('status                            : %s\n',report.status);
if isfield(report,'Rplus_lambda_min')
    fprintf('lambda_min(reduced R)             : %.12e\n',report.Rplus_lambda_min);
end

assert(report.steps == 1);
assert(strcmp(report.status,'infeasible_reduced_R_not_PSD'));
assert(report.Rplus_lambda_min < 0);

fprintf('Example 3 passed: infeasibility is detected structurally.\n');


==> anc/dense/example4.m <==
% EXAMPLE4
% Dense computation for the stochastic chain benchmark.
%
% Default dimension: n = 100.
% Runtime depends strongly on the dense mean-square stability checks and is
% not used for the scaling study reported with the sparse implementation.
%
% Requires Control System Toolbox for LYAP.

clear; clc;

root = fileparts(mfilename('fullpath'));
addpath(fullfile(root,'src'));

n = 100;
par = struct('delta',0.2, ...
             'sigma',0.15, ...
             'gamma',0.35, ...
             'rho',1.0, ...
             'kappa',0.5, ...
             'h',floor((n+1)/2));

[P,T,meta] = make_example4_problem(n,par);

% Dense terminal problem.
Td = T;
Td.A = full(T.A);
Td.B = full(T.B);
Td.Aj = cellfun(@full,T.Aj,'UniformOutput',false);
Td.Bj = cellfun(@full,T.Bj,'UniformOutput',false);
Td.Q0 = full(T.Q0);
Td.S = full(T.S);
Td.R = full(T.R);

opts = struct();
opts.tol = 1e-12;
opts.maxit = 20;
opts.regularity_tol = 1e-10;
opts.stability_tol = 1e-8;
opts.monotonicity_tol = 1e-10;
opts.verbose = true;
opts.check_stability = true;
opts.initial_feedback = zeros(size(Td.B,2),size(Td.A,1));
opts.lyapunov_opts = struct('tol',1e-13,'maxit',200,'verbose',false);

t0 = tic;
[Xterminal,report] = skyp_riccati_newton_dense_fp(Td,opts);
elapsed = toc(t0);

% Backward reconstruction X = Xp + V*Xterminal*V'.
V = sparse(2:n,1:n-1,1,n,n-1);
X = full(meta.Xp) + full(V*Xterminal*V');
X = (X+X')/2;

M = skyp_kyp_matrix(P,X);
lambdaMaxKYP = max(real(eig((M+M')/2)));
lambdaMinX = min(real(eig(X)));

lambda = sort(real(eig((Xterminal+Xterminal')/2)),'descend');
positiveLambda = max(lambda,0);
rank99 = local_trace_rank(positiveLambda,0.99);
rank999 = local_trace_rank(positiveLambda,0.999);

fprintf('\nExample 4 dense summary\n');
fprintf('original state dimension          : %d\n',n);
fprintf('terminal state dimension          : %d\n',size(Td.A,1));
fprintf('Newton iterations                 : %d\n',report.iterations);
fprintf('terminal Riccati relres           : %.6e\n',report.final_relative_residual);
fprintf('lambda_min(R_X)                   : %.6e\n',report.lambda_min_RX);
fprintf('lambda_min(reconstructed X)       : %.6e\n',lambdaMinX);
fprintf('lambda_max(original KYP matrix)   : %.6e\n',lambdaMaxKYP);
fprintf('rank for 99%% terminal trace       : %d\n',rank99);
fprintf('rank for 99.9%% terminal trace     : %d\n',rank999);
fprintf('runtime                           : %.2f s\n',elapsed);

assert(report.final_relative_residual < 1e-10);
assert(lambdaMaxKYP < 1e-9);
assert(lambdaMinX > -1e-9);

fprintf('Example 4 dense passed.\n');

function r = local_trace_rank(lambda,fraction)
s = sum(lambda);
if s <= 0
    r = 0;
else
    r = find(cumsum(lambda) >= fraction*s,1,'first');
end
end


==> anc/dense/example5_terminal_cases.m <==
% EXAMPLE5_TERMINAL_CASES
% Check input-free and state-free termination of the dense algorithm.
clear; clc;
root = fileparts(mfilename('fullpath'));
addpath(fullfile(root,'src'));
opts = struct('verbose',false,'output_gain',0.5);

% A stable passive system with a completely inactive singular input.
% One rank-zero deflation removes the input; minimal storage is zero.
A = diag([-1,-2]); B = zeros(2,1); C = zeros(1,2); D = 0;
Aj = {diag([0.1,0.15])}; Bj = {zeros(2,1)};
[X,rep] = skyp_available_storage_dense(A,B,C,D,Aj,Bj,opts);
assert(strcmp(rep.deflation.status,'terminal_no_input'));
assert(strcmp(rep.terminal_solver,'stochastic_lyapunov'));
assert(norm(X,'fro')<1e-10);
assert(rep.lambda_max_KYP < 1e-10);

% A lossless integrator has a completely constrained storage matrix X=1.
% Deflation removes the only state; no terminal matrix equation is needed.
A = 0; B = 1; C = 1; D = 0;
[X,rep] = skyp_available_storage_dense(A,B,C,D,{}, {},opts);
assert(strcmp(rep.deflation.status,'terminal_no_state'));
assert(strcmp(rep.terminal_solver,'no_state'));
assert(abs(X-1) < 1e-10);
assert(rep.lambda_max_KYP < 1e-10);
fprintf('Dense terminal cases passed.\n');


==> anc/dense/src/load_example_data.m <==
function [A,B,C,D,Aj,Bj,meta] = load_example_data(example_id)
%LOAD_EXAMPLE_DATA Load one of the three supplied small test problems.
%
% Returns the system matrices in the public solver convention.
% Aj and Bj are one-element cell arrays for these data sets.
% The packaged data use B1 = 0 for all three problems.

if ~isscalar(example_id) || example_id ~= round(example_id) || ...
        example_id < 1 || example_id > 3
    error('load_example_data:BadId','example_id must be 1, 2, or 3.');
end

root = fileparts(fileparts(mfilename('fullpath')));
file = fullfile(root,'data',sprintf('example%d.mat',example_id));
if ~isfile(file)
    error('load_example_data:MissingFile','Data file not found: %s',file);
end

Sdata = load(file);
required = {'A','B','C','D','A1','B1'};
for k = 1:numel(required)
    if ~isfield(Sdata,required{k})
        error('load_example_data:MissingVariable', ...
              'Data file %s does not contain %s.',file,required{k});
    end
end

A = Sdata.A;
B = Sdata.B;
C = Sdata.C;
D = Sdata.D;
A1 = Sdata.A1;
B1 = Sdata.B1;

n = size(A,1);
m = size(B,2);
if ~isequal(size(A),[n n]) || size(B,1) ~= n || ...
        ~isequal(size(C),[m n]) || ~isequal(size(D),[m m]) || ...
        ~isequal(size(A1),[n n]) || ~isequal(size(B1),[n m])
    error('load_example_data:BadDimensions','Inconsistent problem dimensions.');
end

Aj = {A1};
Bj = {B1};

meta = struct();
meta.id = example_id;
meta.n = n;
meta.m = m;
meta.q = 1;
switch example_id
    case 1
        meta.description = 'stochastic port-Hamiltonian test problem';
    case 2
        meta.description = 'non-passive stochastic test problem';
    case 3
        meta.description = 'non-passive stochastic test problem with stronger noise';
end
end


==> anc/dense/src/make_example4_problem.m <==
function [P,T,meta] = make_example4_problem(n,par)
%MAKE_EXAMPLE4_PROBLEM Construct the stochastic chain benchmark.
%
% The original problem has a singular feedthrough block, state- and
% input-dependent diffusion, and the exact KYP witness X = I.  Negative
% output feedback followed by one structural deflation produces a regular
% terminal KYP problem.
%
% Inputs:
%   n            state dimension, n >= 4
%   par.delta    deterministic damping,             default 0.2
%   par.sigma    state-noise strength,               default 0.15
%   par.gamma    input-noise strength,               default 0.35
%   par.rho      regular feedthrough parameter,      default 1.0
%   par.kappa    output-feedback gain,               default 0.5
%   par.h        state-noise location,               default floor((n+1)/2)
%
% Outputs:
%   P    original KYP problem with fields A,B,Aj,Bj,Q0,S,R
%   T    regular terminal KYP problem in the same format
%   meta reconstruction and benchmark information

if nargin < 2 || isempty(par)
    par = struct();
end
if ~isfield(par,'delta'), par.delta = 0.2; end
if ~isfield(par,'sigma'), par.sigma = 0.15; end
if ~isfield(par,'gamma'), par.gamma = 0.35; end
if ~isfield(par,'rho'),   par.rho   = 1.0; end
if ~isfield(par,'kappa'), par.kappa = 0.5; end
if ~isfield(par,'h'),     par.h     = floor((n+1)/2); end

assert(n >= 4,'n must be at least 4.');
assert(par.delta > 0,'delta must be positive.');
assert(par.sigma >= 0,'sigma must be nonnegative.');
assert(par.gamma >= 0,'gamma must be nonnegative.');
assert(par.rho > par.gamma^2,'rho must exceed gamma^2.');
assert(par.kappa > 0,'kappa must be positive.');
assert(par.h >= 2 && par.h <= n-1,'h must satisfy 2 <= h <= n-1.');

delta = par.delta;
sigma = par.sigma;
gamma = par.gamma;
rho = par.rho;
kappa = par.kappa;
h = par.h;

c = 1 + 0.2*sin((1:n-1)');
J = sparse([1:n-1,2:n],[2:n,1:n-1],[c;-c],n,n);

e1 = sparse(1,1,1,n,1);
en = sparse(n,1,1,n,1);
eh = sparse(h,1,1,n,1);

A1 = sigma*(eh*eh');
A = J - delta*speye(n) - 0.5*(A1'*A1);
B = [en,e1];
B1 = [gamma*en,sparse(n,1)];
C = B';
D = 0.5*diag([rho,0]);

P = struct();
P.A = A;
P.B = B;
P.Aj = {A1};
P.Bj = {B1};
P.Q0 = sparse(n,n);
P.S = -C';
P.R = D + D';

% Stabilizing negative output feedback u = F x + L v.
K = kappa*eye(2);
L = (eye(2) + K*D)\eye(2);
F = -L*K*C;

Ah = A + B*F;
Bh = B*L;
A1h = A1 + B1*F;
B1h = B1*L;

Qh = P.Q0 + P.S*F + F'*P.S' - F'*P.R*F;
Sh = (P.S - F'*P.R)*L;
Rh = L'*P.R*L;

% The second transformed input direction is singular.  Its constraint fixes
% X e1 = e1.  Hence X = Xp + V Z V' with Xp = e1*e1' and V selecting
% state coordinates 2:n.
Xp = e1*e1';
idx = 2:n;

Breg = Bh(:,1);
B1reg = B1h(:,1);
Sreg = Sh(:,1);

Theta = Ah'*Xp + Xp*Ah + A1h'*Xp*A1h + Qh;
Xi = Xp*Breg + A1h'*Xp*B1reg + Sreg;
Omega = -Rh(1,1) + B1reg'*Xp*B1reg;

T = struct();
T.A = Ah(idx,idx);
T.B = [Ah(idx,1), Breg(idx)];
T.Aj = {A1h(idx,idx)};
T.Bj = {[A1h(idx,1), B1reg(idx)]};
T.Q0 = Theta(idx,idx);
T.S = [Theta(idx,1), Xi(idx)];
T.R = -[Theta(1,1), Xi(1); Xi(1), Omega];

meta = struct();
meta.par = par;
meta.Xp = Xp;
meta.Xp_factor = e1;
meta.eta = 1/(1+kappa*rho/2);
meta.terminal_witness = speye(n-1);
meta.expected_R_terminal = diag([2*delta,rho*meta.eta^2]);
meta.expected_RX_terminal_witness = ...
    diag([2*delta,(rho-gamma^2)*meta.eta^2]);
end


==> anc/dense/src/skyp_available_storage_dense.m <==
function [X,report] = skyp_available_storage_dense(A,B,C,D,Aj,Bj,opts)
%SKYP_AVAILABLE_STORAGE_DENSE Dense available-storage solver for passivity.
%
%   [X,report] = skyp_available_storage_dense(A,B,C,D,Aj,Bj)
%   [X,report] = skyp_available_storage_dense(A,B,C,D,Aj,Bj,opts)
%
% System convention:
%   dx = (A x + B u) dt + sum_j (Aj{j} x + Bj{j} u) dW_j,
%   y  = C x + D u.
%
% Aj and Bj may be cell arrays, single matrices, or empty.
%
% The routine computes the available-storage matrix X for the stochastic
% passivity KYP inequality under the regular-feasibility and detectability
% assumptions of the method.
%
% Pipeline:
%   1. passivity-based negative output feedback,
%   2. strict stochastic Lyapunov certificate,
%   3. structural deflation,
%   4. transport of stabilizing feedback + certificate,
%   5. terminal solve: stochastic Lyapunov (m=0), Riccati/Newton (m>0),
%      or no equation if the terminal state dimension is zero,
%   6. backward reconstruction.
%
% Main options (all optional):
%   opts.verbose = true
%
% Output-feedback initialization:
%   opts.output_gain       = []      % scalar/matrix; [] => automatic search
%   opts.kappa_candidates  = []
%   opts.kappa_center      = 1e-1
%   opts.kappa_decades     = 8
%   opts.stability_tol     = 1e-10
%
% Nested option structures:
%   opts.deflation_opts
%   opts.certificate_lyap_opts
%   opts.transport_opts
%   opts.policy_opts
%   opts.newton_opts
%
% Dense certificate:
%   opts.certificate_rhs = []        % [] => eye(n), must be SPD
%
% This implementation uses dense n^2-by-n^2 stochastic Lyapunov operators
% in the initialization and is therefore intended for small/moderate n.

    if nargin < 7 || isempty(opts), opts = struct(); end
    P = skyp_make_passivity_problem(A,B,C,D,Aj,Bj);
    opts = local_defaults(opts);

    n0 = size(P.A,1);
    m0 = size(P.B,2);

    if opts.verbose
        fprintf('============================================================\n');
        fprintf(' Dense available-storage solver\n');
        fprintf('============================================================\n');
        fprintf('original dimensions              : n=%d, m=%d\n',n0,m0);
    end

    %% 1. Passivity-based stabilizing output feedback.
    if isempty(opts.output_gain)
        sopts = struct();
        sopts.kappa_candidates = opts.kappa_candidates;
        sopts.kappa_center = opts.kappa_center;
        sopts.kappa_decades = opts.kappa_decades;
        sopts.stability_tol = opts.stability_tol;
        sopts.verbose = opts.verbose && opts.verbose_search;

        [F0,srep] = skyp_find_passivity_stabilizer_dense(P,sopts);
        ofrep = srep.output_feedback;
        gain_used = srep.selected_kappa;
        gain_mode = 'automatic scalar search';
    else
        fopts.require_stable = true;
        fopts.stability_tol = opts.stability_tol;
        [F0,ofrep] = skyp_output_feedback_dense( ...
            P,opts.output_gain,fopts);
        srep = struct();
        srep.selected_kappa = NaN;
        srep.selected_ms_abscissa = ofrep.ms_abscissa;
        srep.output_feedback = ofrep;
        gain_used = opts.output_gain;
        gain_mode = 'user supplied';
    end

    if opts.verbose
        fprintf('\n--- passivity-based stabilizer ---\n');
        fprintf('gain mode                        : %s\n',gain_mode);
        if isscalar(gain_used)
            fprintf('selected kappa                   : %.6e\n',gain_used);
        else
            fprintf('selected output gain             : user-supplied %d-by-%d matrix\n', ...
                    size(gain_used,1),size(gain_used,2));
        end
        fprintf('original closed-loop alpha_ms    : %.12e\n',ofrep.ms_abscissa);
    end

    %% 2. Strict stochastic Lyapunov certificate for transport.
    if isempty(opts.certificate_rhs)
        Qcert = eye(n0);
    else
        Qcert = (opts.certificate_rhs+opts.certificate_rhs')/2;
        if ~isequal(size(Qcert),[n0 n0])
            error('skyp_available_storage_dense:BadCertificateRHS', ...
                  'opts.certificate_rhs must be n-by-n.');
        end
    end

    lamQcert = eig((Qcert+Qcert')/2);
    if min(real(lamQcert)) <= 0
        error('skyp_available_storage_dense:CertificateRHSNotPD', ...
              'The dense transport certificate RHS must be positive definite.');
    end

    lopts = opts.certificate_lyap_opts;
    if ~isfield(lopts,'require_stable'), lopts.require_stable = true; end
    if ~isfield(lopts,'stability_tol'),  lopts.stability_tol = opts.stability_tol; end
    [Pcert0,crep] = skyp_stochastic_lyapunov_dense( ...
        ofrep.Acl,ofrep.Ajcl,Qcert,lopts);

    if min(real(eig((Pcert0+Pcert0')/2))) <= 0
        error('skyp_available_storage_dense:CertificateNotPD', ...
              'Initial stochastic Lyapunov certificate is not positive definite.');
    end

    if opts.verbose
        fprintf('\n--- initial Lyapunov certificate ---\n');
        fprintf('lambda_min(Pcert0)               : %.12e\n', ...
                min(real(eig((Pcert0+Pcert0')/2))));
        fprintf('relative Lyapunov residual       : %.3e\n',crep.relative_residual);
    end

    %% 3. Structural deflation.
    dopts = opts.deflation_opts;
    if ~isfield(dopts,'verbose'), dopts.verbose = opts.verbose; end
    [Pt,hist,drep] = skyp_dense_deflate(P,dopts);

    if ~ismember(drep.status,{'terminal_R_positive_definite', ...
                               'terminal_no_input','terminal_no_state'})
        error('skyp_available_storage_dense:UnsupportedTerminalProblem', ...
              'Structural deflation failed with status: %s.',drep.status);
    end

    if opts.verbose
        fprintf('\n--- structural deflation ---\n');
        fprintf('steps                             : %d\n',drep.steps);
        fprintf('terminal dimensions               : n=%d, m=%d\n', ...
                drep.final_n,drep.final_m);
    end

    %% 4. Transport stabilizer + strict Lyapunov certificate.
    if strcmp(drep.status,'terminal_no_state')
        % The terminal KYP inequality has no storage variable.  The
        % deflation history already determines the original storage.
        Ft = zeros(size(Pt.B,2),0);
        Pcertt = zeros(0);
        thist = {};
        trep = struct('steps',numel(hist),'skipped_no_state',true);
        alphaFt = NaN;
    else
        topts = opts.transport_opts;
        if ~isfield(topts,'require_stable'), topts.require_stable = true; end
        if ~isfield(topts,'stability_tol'),  topts.stability_tol = opts.stability_tol; end

        [Ft,Pcertt,thist,trep] = ...
            skyp_transport_stabilizer_dense(hist,F0,Pcert0,topts);

        % skyp_transport_stabilizer_dense returns NaN for an empty history;
        % audit the actual terminal closed loop explicitly in all cases.
        Aft = Pt.A + Pt.B*Ft;
        Ajft = cell(size(Pt.Aj));
        for j = 1:numel(Pt.Aj)
            Ajft{j} = Pt.Aj{j} + Pt.Bj{j}*Ft;
        end
        [alphaFt,~] = skyp_ms_abscissa_dense(Aft,Ajft);
        if alphaFt >= -opts.stability_tol
            error('skyp_available_storage_dense:TransportedFeedbackNotStable', ...
                  'Terminal transported feedback is not strictly stable (alpha=%.3e).', ...
                  alphaFt);
        end

        if opts.verbose
            fprintf('\n--- terminal transported stabilizer ---\n');
            fprintf('terminal policy alpha_ms          : %.12e\n',alphaFt);
            fprintf('lambda_min(Pcert_terminal)        : %.12e\n', ...
                    min(real(eig((Pcertt+Pcertt')/2))));
        end
    end

    %% 5. Solve the terminal problem.
    lterm = struct();
    if strcmp(drep.status,'terminal_no_state')
        terminal_solver = 'no_state';
        Xt = zeros(0);
        Xinit = [];
        irep = struct();
        nrep = struct('converged',true,'iterations',0,'used',false);
        dterm = struct('relative_residual',0);
    elseif strcmp(drep.status,'terminal_no_input')
        terminal_solver = 'stochastic_lyapunov';
        Xinit = [];
        irep = struct();
        nrep = struct('converged',true,'iterations',0,'used',false);

        % Without inputs, minimality and positive definiteness of the
        % storage matrix force equality in the terminal Lyapunov inequality.
        lopts = opts.certificate_lyap_opts;
        lopts.require_stable = true;
        lopts.stability_tol = opts.stability_tol;
        [Xt,lterm] = skyp_stochastic_lyapunov_dense( ...
            Pt.A,Pt.Aj,Pt.Q0,lopts);
        dterm = struct('relative_residual',lterm.relative_residual);

        if min(real(eig((Xt+Xt')/2))) < -1e-9*max(1,norm(Xt,2))
            error('skyp_available_storage_dense:TerminalStorageNotPSD', ...
                  'The input-free terminal Lyapunov solution is not PSD.');
        end
    else
        terminal_solver = 'riccati_newton';
        % A stabilizing policy supplies one initial policy evaluation.
        popts = opts.policy_opts;
        if ~isfield(popts,'require_policy_stable'),   popts.require_policy_stable = true; end
        if ~isfield(popts,'require_improved_stable'), popts.require_improved_stable = true; end
        if ~isfield(popts,'stability_tol'),            popts.stability_tol = opts.stability_tol; end

        [Xinit,irep] = skyp_policy_initialization_dense(Pt,Ft,popts);

        if opts.verbose
            fprintf('\n--- terminal policy evaluation ---\n');
            fprintf('lambda_min(Xinit)                 : %.12e\n',irep.X0_lambda_min);
            fprintf('lambda_min(R_eff(Xinit))          : %.12e\n',irep.lambda_min_Reff);
            fprintf('Riccati feedback alpha_ms         : %.12e\n',irep.riccati_ms_abscissa);
            fprintf('square identity residual          : %.3e\n', ...
                    irep.square_identity_relative_residual);
        end

        nopts = opts.newton_opts;
        if ~isfield(nopts,'verbose'),            nopts.verbose = opts.verbose; end
        if ~isfield(nopts,'tol'),                nopts.tol = 1e-12; end
        if ~isfield(nopts,'maxit'),              nopts.maxit = 50; end
        if ~isfield(nopts,'preserve_stability'), nopts.preserve_stability = true; end
        if ~isfield(nopts,'stability_tol'),      nopts.stability_tol = opts.stability_tol; end

        % Newton iterates need not be positive semidefinite.
        nopts.require_psd_X = false;
        [Xt,nrep] = skyp_riccati_newton_dense(Pt,Xinit,nopts);
        dterm = skyp_riccati_diagnostics_dense(Pt,Xt);
        if ~nrep.converged
            error('skyp_available_storage_dense:NewtonNoConvergence', ...
                  'Terminal Riccati/Newton iteration did not converge.');
        end
    end

    %% 7. Backward reconstruction + KYP audit.
    X = skyp_dense_reconstruct(Xt,hist);
    X = (X+X')/2;
    Morig = skyp_kyp_matrix(P,X);
    Morig = (Morig+Morig')/2;

    lamX = min(real(eig(X)));
    lamM = max(real(eig(Morig)));

    if opts.verbose
        fprintf('\n--- available-storage reconstruction ---\n');
        fprintf('terminal solver                   : %s\n',terminal_solver);
        if strcmp(terminal_solver,'riccati_newton')
            fprintf('Newton iterations                 : %d\n',nrep.iterations);
            fprintf('terminal Riccati residual         : %.3e\n', ...
                    dterm.relative_residual);
        elseif strcmp(terminal_solver,'stochastic_lyapunov')
            fprintf('terminal Lyapunov residual        : %.3e\n', ...
                    dterm.relative_residual);
        end
        fprintf('lambda_min(X)                     : %.12e\n',lamX);
        fprintf('lambda_max(M_KYP(X))              : %.3e\n',lamM);
        fprintf('trace(X)                          : %.15e\n',trace(X));
        fprintf('============================================================\n');
    end

    report = struct();
    report.status = 'converged';
    report.output_gain_mode = gain_mode;
    report.output_gain = gain_used;
    report.feedback_search = srep;
    report.output_feedback = ofrep;
    report.F0 = F0;
    report.Pcert0 = Pcert0;
    report.certificate = crep;
    report.terminal_problem = Pt;
    report.deflation_history = hist;
    report.deflation = drep;
    report.Fterminal = Ft;
    report.Pcert_terminal = Pcertt;
    report.transport_history = thist;
    report.transport = trep;
    report.terminal_policy_ms_abscissa = alphaFt;
    report.Xinit = Xinit;
    report.policy_initialization = irep;
    report.Xterminal = Xt;
    report.terminal_solver = terminal_solver;
    report.terminal_lyapunov = lterm;
    report.newton = nrep;
    report.terminal_diagnostics = dterm;
    report.Moriginal = Morig;
    report.lambda_min_X = lamX;
    report.lambda_max_KYP = lamM;
    report.trace_X = trace(X);
end


function opts = local_defaults(opts)
    if ~isfield(opts,'verbose'),          opts.verbose = true; end
    if ~isfield(opts,'verbose_search'),   opts.verbose_search = false; end
    if ~isfield(opts,'output_gain'),      opts.output_gain = []; end
    if ~isfield(opts,'kappa_candidates'), opts.kappa_candidates = []; end
    if ~isfield(opts,'kappa_center'),     opts.kappa_center = 1e-1; end
    if ~isfield(opts,'kappa_decades'),    opts.kappa_decades = 8; end
    if ~isfield(opts,'stability_tol'),    opts.stability_tol = 1e-10; end
    if ~isfield(opts,'certificate_rhs'),  opts.certificate_rhs = []; end

    if ~isfield(opts,'deflation_opts') || isempty(opts.deflation_opts)
        opts.deflation_opts = struct();
    end
    if ~isfield(opts,'certificate_lyap_opts') || isempty(opts.certificate_lyap_opts)
        opts.certificate_lyap_opts = struct();
    end
    if ~isfield(opts,'transport_opts') || isempty(opts.transport_opts)
        opts.transport_opts = struct();
    end
    if ~isfield(opts,'policy_opts') || isempty(opts.policy_opts)
        opts.policy_opts = struct();
    end
    if ~isfield(opts,'newton_opts') || isempty(opts.newton_opts)
        opts.newton_opts = struct();
    end
end


==> anc/dense/src/skyp_dense_deflate.m <==
function [Pred, hist, report] = skyp_dense_deflate(P, opts)
%SKYP_DENSE_DEFLATE Dense deflation for stochastic KYP inequalities.
%
%   [Pred,hist,report] = skyp_dense_deflate(P)
%
% Problem data:
%   P.A      n-by-n
%   P.B      n-by-m
%   P.Aj     1-by-q cell, each n-by-n
%   P.Bj     1-by-q cell, each n-by-m
%   P.Q0     n-by-n symmetric
%   P.S      n-by-m
%   P.R      m-by-m symmetric
%
% LMI:
%   [ A'X+XA+sum Aj'XAj+Q0,  XB+sum Aj'XBj+S;
%     *,                       -R+sum Bj'XBj ] <= 0,
%   X = X' >= 0.
%
% This routine performs only the structural dense deflation.  It does not
% solve the terminal Riccati problem.
%
% Rank threshold:
%   sigma_i <= max(p,q)*sigma_1*sqrt(eps)
%
% Options (all optional):
%   opts.verbose       = true
%   opts.rank_rel      = sqrt(eps)
%   opts.compat_rel    = 100*sqrt(eps)
%   opts.psd_rel       = 100*sqrt(eps)
%   opts.max_steps     = n+m+5
%
% History step k stores U1,U0,V,W,Xp and diagnostics needed for
% reconstruction X_k = Xp_k + V_k X_{k+1} V_k'.

    if nargin < 2, opts = struct(); end
    P = local_normalize_problem(P);
    [n0,m0] = size(P.B);

    opts = local_defaults(opts, n0+m0+5);

    hist = {};
    report = struct();
    report.initial_n = n0;
    report.initial_m = m0;
    report.status = 'running';

    Pred = P;

    for k = 1:opts.max_steps
        [n,m] = size(Pred.B);

        if n == 0
            % No matrix variable remains, but feasibility still requires R >= 0.
            R0 = (Pred.R+Pred.R')/2;
            er0 = real(eig(R0));
            if ~isempty(er0) && ...
                    min(er0) < -opts.psd_rel*max([1;abs(er0(:))])*eps
                report.status = 'infeasible_R_not_PSD';
                report.failed_step = k;
                report.R_lambda_min = min(er0);
            else
                report.status = 'terminal_no_state';
            end
            break
        end
        if m == 0
            report.status = 'terminal_no_input';
            break
        end

        R = (Pred.R + Pred.R')/2;
        er = eig(R);
        scaleR = max(abs(er));
        tolR = local_sym_tol(m, scaleR, opts.rank_rel);

        if any(er < -opts.psd_rel*max(scaleR,1)*eps)
            report.status = 'infeasible_R_not_PSD';
            report.failed_step = k;
            report.R_lambda_min = min(er);
            Pred.R = R;
            break
        end

        if all(er > tolR)
            report.status = 'terminal_R_positive_definite';
            Pred.R = R;
            break
        end

        [Pnext, info] = local_deflate_step(Pred, opts, k);
        hist{end+1} = info; %#ok<AGROW>

        if opts.verbose
            fprintf(['[dense deflation %d] n=%d, m=%d, null(R)=%d, ', ...
                     'rank(E)=%d -> n+=%d, m+=%d\n'], ...
                    k, info.n, info.m, info.nullity_R, info.rank_E, ...
                    info.nplus, info.mplus);
            fprintf(['    sym(E''F)=%.3e, lambda_min(E''F)=%.3e, ', ...
                     'rank(E''F)=%d, rank(F)=%d\n'], ...
                    info.HE_sym_rel, info.HE_lambda_min, ...
                    info.rank_HE, info.rank_F);
            fprintf(['    ||XpE-F||/scale=%.3e, lambda_min(Xp)=%.3e, ', ...
                     'lambda_min(R+)=%.3e\n'], ...
                    info.XpE_rel, info.Xp_lambda_min, info.Rplus_lambda_min);
        end

        Pred = Pnext;

        if ~info.Rplus_is_psd
            report.status = 'infeasible_reduced_R_not_PSD';
            report.failed_step = k;
            report.Rplus_lambda_min = info.Rplus_lambda_min;
            break
        end
    end

    if strcmp(report.status,'running')
        error('skyp_dense_deflate:MaxSteps', ...
              'Maximum number of deflation steps reached.');
    end

    report.steps = numel(hist);
    report.final_n = size(Pred.A,1);
    report.final_m = size(Pred.B,2);
end


function [Pp, info] = local_deflate_step(P, opts, k)
    [n,m] = size(P.B);
    q = numel(P.Aj);

    R = (P.R + P.R')/2;
    [UR,DR] = eig(R,'vector');
    [dr,idx] = sort(real(DR),'descend');
    UR = UR(:,idx);

    scaleR = max(abs(dr));
    tolR = local_sym_tol(m, scaleR, opts.rank_rel);

    pos = dr > tolR;
    zer = abs(dr) <= tolR;
    neg = dr < -tolR;

    if any(neg)
        error('skyp_dense_deflate:RNotPSD', ...
              'Step %d: R has a negative eigenvalue below tolerance.', k);
    end
    if ~any(zer)
        error('skyp_dense_deflate:Internal', ...
              'Step %d called although R is numerically nonsingular.', k);
    end

    U1 = UR(:,pos);
    U0 = UR(:,zer);

    B1 = P.B*U1;
    B0 = P.B*U0;
    S1 = P.S*U1;
    S0 = P.S*U0;

    Bj1 = cell(1,q);
    Bj0 = cell(1,q);
    for j = 1:q
        Bj1{j} = P.Bj{j}*U1;
        Bj0{j} = P.Bj{j}*U0;
    end

    E = B0;
    for j = 1:q
        E = [E, Bj0{j}]; %#ok<AGROW>
    end
    F = [-S0, zeros(n, size(U0,2)*q)];

    HEraw = E'*F;
    HE_sym_rel = norm(HEraw-HEraw','fro') / max(1,norm(HEraw,'fro'));
    HE = (HEraw+HEraw')/2;

    [rankE,tolE,UE] = local_rank_full_left(E, opts.rank_rel);
    [rankF,tolF] = local_rank_svd(F, opts.rank_rel);
    [rankHE,tolHE] = local_rank_svd(HE, opts.rank_rel);

    if isempty(HE)
        lamHE = [];
        lamHEmin = 0;
        scaleHE = 0;
    else
        lamHE = eig(HE);
        lamHEmin = min(real(lamHE));
        scaleHE = max(abs(lamHE));
    end

    if HE_sym_rel > opts.compat_rel
        error('skyp_dense_deflate:HE_NotSymmetric', ...
              'Step %d: E''F is not numerically symmetric (rel=%.3e).', ...
              k, HE_sym_rel);
    end

    tolHEpsd = local_sym_tol(size(HE,1), scaleHE, opts.rank_rel);
    if lamHEmin < -max(tolHEpsd, opts.psd_rel*max(scaleHE,1)*eps)
        error('skyp_dense_deflate:HE_NotPSD', ...
              'Step %d: E''F is not numerically PSD (lambda_min=%.3e).', ...
              k, lamHEmin);
    end

    % Exact condition ker(E'F)=ker(F); numerically enforced by equal ranks.
    if rankHE ~= rankF
        error('skyp_dense_deflate:KernelMismatch', ...
              ['Step %d: numerical compatibility fails: ', ...
               'rank(E''F)=%d, rank(F)=%d.'], ...
              k, rankHE, rankF);
    end

    if rankHE == 0
        HEpinv = zeros(size(HE));
    else
        [Uh,Sh,Vh] = svd(HE,'econ');
        sh = diag(Sh);
        keep = sh > tolHE;
        HEpinv = Vh(:,keep) * diag(1./sh(keep)) * Uh(:,keep)';
    end

    Xp = F*HEpinv*F';
    Xp = (Xp+Xp')/2;

    scaleEF = max([1,norm(F,'fro'),norm(Xp*E,'fro')]);
    XpE_rel = norm(Xp*E-F,'fro')/scaleEF;

    if rankE == 0
        W = zeros(n,0);
        V = eye(n);
    else
        W = UE(:,1:rankE);
        V = UE(:,rankE+1:end);
    end

    % Constant terms after X = Xp + V Z V'.
    Theta = P.A'*Xp + Xp*P.A + P.Q0;
    for j = 1:q
        Theta = Theta + P.Aj{j}'*Xp*P.Aj{j};
    end
    Theta = (Theta+Theta')/2;

    Gamma = Xp*B1 + S1;
    for j = 1:q
        Gamma = Gamma + P.Aj{j}'*Xp*Bj1{j};
    end

    R1 = U1'*R*U1;
    Delta = -R1;
    for j = 1:q
        Delta = Delta + Bj1{j}'*Xp*Bj1{j};
    end
    Delta = (Delta+Delta')/2;

    Ap = V'*P.A*V;
    Ajp = cell(1,q);
    Bp = [V'*P.A*W, V'*B1];
    Bjp = cell(1,q);

    for j = 1:q
        Ajp{j} = V'*P.Aj{j}*V;
        Bjp{j} = [V'*P.Aj{j}*W, V'*Bj1{j}];
    end

    Q0p = V'*Theta*V;
    Sp = [V'*Theta*W, V'*Gamma];

    Cnew = [W'*Theta*W, W'*Gamma; ...
            Gamma'*W,     Delta];
    Rp = -(Cnew+Cnew')/2;

    % Numerical PSD audit of Xp and R+.
    if isempty(Xp)
        lamXpmin = 0;
    else
        lamXpmin = min(real(eig(Xp)));
    end
    if isempty(Rp)
        lamRpmin = 0;
        scaleRp = 0;
        tolRp = 0;
    else
        eRp = eig(Rp);
        lamRpmin = min(real(eRp));
        scaleRp = max(abs(eRp));
        tolRp = local_sym_tol(size(Rp,1),scaleRp,opts.rank_rel);
    end

    if lamXpmin < -max(local_sym_tol(n,max(abs(eig(Xp))),opts.rank_rel), ...
                       opts.psd_rel*max(norm(Xp,2),1)*eps)
        error('skyp_dense_deflate:XpNotPSD', ...
              'Step %d: Xp is not numerically PSD.', k);
    end

    Rplus_is_psd = ...
        lamRpmin >= -max(tolRp, opts.psd_rel*max(scaleRp,1)*eps);

    Pp = struct();
    Pp.A  = Ap;
    Pp.B  = Bp;
    Pp.Aj = Ajp;
    Pp.Bj = Bjp;
    Pp.Q0 = (Q0p+Q0p')/2;
    Pp.S  = Sp;
    Pp.R  = Rp;

    info = struct();
    info.step = k;
    info.n = n;
    info.m = m;
    info.nplus = size(Ap,1);
    info.mplus = size(Bp,2);
    info.nullity_R = size(U0,2);
    info.rank_E = rankE;
    info.rank_F = rankF;
    info.rank_HE = rankHE;

    info.U1 = U1;
    info.U0 = U0;
    info.V = V;
    info.W = W;
    info.Xp = Xp;

    info.R_eigs = dr;
    info.R_tol = tolR;
    info.E_tol = tolE;
    info.F_tol = tolF;
    info.HE_tol = tolHE;

    info.HE_sym_rel = HE_sym_rel;
    info.HE_lambda_min = lamHEmin;
    info.XpE_rel = XpE_rel;
    info.Xp_lambda_min = lamXpmin;
    info.Rplus_lambda_min = lamRpmin;
    info.Rplus_is_psd = Rplus_is_psd;

    % The reduced problem is retained for stabilizer transport.
    info.P_after = Pp;
end


function P = local_normalize_problem(P)
    req = {'A','B','Q0','S','R'};
    for i = 1:numel(req)
        if ~isfield(P,req{i})
            error('skyp_dense_deflate:MissingField','Missing field P.%s.',req{i});
        end
    end
    if ~isfield(P,'Aj') || isempty(P.Aj), P.Aj = {}; end
    if ~isfield(P,'Bj') || isempty(P.Bj), P.Bj = {}; end

    if ~iscell(P.Aj), error('P.Aj must be a cell array.'); end
    if ~iscell(P.Bj), error('P.Bj must be a cell array.'); end
    if numel(P.Aj) ~= numel(P.Bj)
        error('P.Aj and P.Bj must have the same number of cells.');
    end

    n = size(P.A,1);
    m = size(P.B,2);
    if ~isequal(size(P.A),[n n]), error('P.A must be square.'); end
    if size(P.B,1) ~= n, error('P.B has wrong row dimension.'); end
    if ~isequal(size(P.Q0),[n n]), error('P.Q0 has wrong size.'); end
    if ~isequal(size(P.S),[n m]), error('P.S has wrong size.'); end
    if ~isequal(size(P.R),[m m]), error('P.R has wrong size.'); end

    for j = 1:numel(P.Aj)
        if ~isequal(size(P.Aj{j}),[n n])
            error('P.Aj{%d} has wrong size.',j);
        end
        if ~isequal(size(P.Bj{j}),[n m])
            error('P.Bj{%d} has wrong size.',j);
        end
    end

    P.Q0 = (P.Q0+P.Q0')/2;
    P.R  = (P.R+P.R')/2;
end


function opts = local_defaults(opts, maxsteps_default)
    if ~isfield(opts,'verbose'),    opts.verbose = true; end
    if ~isfield(opts,'rank_rel'),   opts.rank_rel = sqrt(eps); end
    if ~isfield(opts,'compat_rel'), opts.compat_rel = 100*sqrt(eps); end
    if ~isfield(opts,'psd_rel'),    opts.psd_rel = 100*sqrt(eps); end
    if ~isfield(opts,'max_steps'),  opts.max_steps = maxsteps_default; end
end


function tol = local_sym_tol(dim, scale, rank_rel)
    if scale == 0
        tol = 0;
    else
        tol = max(dim,1)*scale*rank_rel;
    end
end


function [r,tol] = local_rank_svd(M,rank_rel)
    if isempty(M)
        r = 0;
        tol = 0;
        return
    end
    s = svd(M,'econ');
    if isempty(s) || s(1) == 0
        r = 0;
        tol = 0;
        return
    end
    tol = max(size(M))*s(1)*rank_rel;
    r = sum(s > tol);
end


function [r,tol,U] = local_rank_full_left(M,rank_rel)
    [nr,nc] = size(M);
    if nc == 0
        U = eye(nr);
        r = 0;
        tol = 0;
        return
    end
    [U,S,~] = svd(M);
    s = diag(S);
    if isempty(s) || s(1) == 0
        r = 0;
        tol = 0;
        return
    end
    tol = max(size(M))*s(1)*rank_rel;
    r = sum(s > tol);
end


==> anc/dense/src/skyp_dense_reconstruct.m <==
function X = skyp_dense_reconstruct(Xterminal, hist)
%SKYP_DENSE_RECONSTRUCT Reconstruct X from dense deflation history.
%
%   X = skyp_dense_reconstruct(Xterminal,hist)
%
% Backward recursion:
%   X_k = Xp_k + V_k X_{k+1} V_k'.

    X = Xterminal;
    for k = numel(hist):-1:1
        V  = hist{k}.V;
        Xp = hist{k}.Xp;
        X  = Xp + V*X*V';
        X  = (X+X')/2;
    end
end


==> anc/dense/src/skyp_find_passivity_stabilizer_dense.m <==
function [F,report] = skyp_find_passivity_stabilizer_dense(P,opts)
%SKYP_FIND_PASSIVITY_STABILIZER_DENSE Find a stabilizing negative output feedback.
%
% Searches scalar gains kappa>0 in
%   u = -kappa y_p,
% where y_p is the canonical supply-equivalent passive output used by
% skyp_output_feedback_dense.
%
% The search is deliberately simple and deterministic: candidates are tried
% geometrically around opts.kappa_center and the first strictly mean-square
% stabilizing gain is accepted.  This is a dense initializer, not
% a gain-optimization routine.
%
% Options:
%   opts.kappa_candidates = []      % explicit positive candidate vector
%   opts.kappa_center     = 1e-1
%   opts.kappa_decades    = 8       % center*10^(+-j), j=1,...,8
%   opts.stability_tol    = 1e-10
%   opts.verbose          = false

    if nargin < 2, opts = struct(); end
    if ~isfield(opts,'kappa_candidates'), opts.kappa_candidates = []; end
    if ~isfield(opts,'kappa_center'),     opts.kappa_center = 1e-1; end
    if ~isfield(opts,'kappa_decades'),    opts.kappa_decades = 8; end
    if ~isfield(opts,'stability_tol'),    opts.stability_tol = 1e-10; end
    if ~isfield(opts,'verbose'),          opts.verbose = false; end

    if isempty(opts.kappa_candidates)
        if ~isscalar(opts.kappa_center) || opts.kappa_center <= 0
            error('skyp_find_passivity_stabilizer_dense:BadCenter', ...
                  'opts.kappa_center must be a positive scalar.');
        end
        if ~isscalar(opts.kappa_decades) || opts.kappa_decades < 0 || ...
                opts.kappa_decades ~= round(opts.kappa_decades)
            error('skyp_find_passivity_stabilizer_dense:BadDecades', ...
                  'opts.kappa_decades must be a nonnegative integer.');
        end

        kappas = opts.kappa_center;
        for j = 1:opts.kappa_decades
            kappas(end+1) = opts.kappa_center / 10^j; %#ok<AGROW>
            kappas(end+1) = opts.kappa_center * 10^j; %#ok<AGROW>
        end
    else
        kappas = opts.kappa_candidates(:).';
    end

    if any(~isfinite(kappas)) || any(kappas <= 0)
        error('skyp_find_passivity_stabilizer_dense:BadCandidates', ...
              'All kappa candidates must be finite and positive.');
    end
    kappas = unique(kappas,'stable');

    alpha = nan(size(kappas));
    valid = false(size(kappas));
    stable = false(size(kappas));
    messages = cell(size(kappas));

    selected = [];
    Fselected = [];
    ofselected = [];

    fopts.require_stable = false;
    fopts.stability_tol = opts.stability_tol;

    for i = 1:numel(kappas)
        try
            [Fi,ri] = skyp_output_feedback_dense(P,kappas(i),fopts);
            alpha(i) = ri.ms_abscissa;
            valid(i) = true;
            stable(i) = alpha(i) < -opts.stability_tol;
            messages{i} = '';

            if opts.verbose
                fprintf('[output-feedback search %2d] kappa=%.3e, alpha_ms=% .6e\n', ...
                        i,kappas(i),alpha(i));
            end

            if stable(i)
                selected = i;
                Fselected = Fi;
                ofselected = ri;
                break
            end
        catch ME
            messages{i} = ME.message;
            if opts.verbose
                fprintf('[output-feedback search %2d] kappa=%.3e, failed: %s\n', ...
                        i,kappas(i),ME.message);
            end
        end
    end

    if isempty(selected)
        finite_idx = find(isfinite(alpha));
        if isempty(finite_idx)
            first_failure = '';
            for j = 1:numel(messages)
                if ~isempty(messages{j})
                    first_failure = messages{j};
                    break
                end
            end
            if isempty(first_failure)
                first_failure = 'unknown evaluation failure';
            end
            error('skyp_find_passivity_stabilizer_dense:NoValidGain', ...
                  ['No output-feedback candidate could be evaluated. ', ...
                   'First failure: %s'], first_failure);
        end
        [bestalpha,jloc] = min(alpha(finite_idx));
        ibest = finite_idx(jloc);
        error('skyp_find_passivity_stabilizer_dense:NoStableGain', ...
              ['No tested negative output-feedback gain was strictly mean-square ', ...
               'stabilizing. Best tested value: kappa=%.3e, alpha_ms=%.3e.'], ...
              kappas(ibest),bestalpha);
    end

    F = Fselected;

    report = struct();
    report.kappa_candidates = kappas;
    report.ms_abscissa = alpha;
    report.valid = valid;
    report.stable = stable;
    report.messages = messages;
    report.selected_index = selected;
    report.selected_kappa = kappas(selected);
    report.selected_ms_abscissa = alpha(selected);
    report.output_feedback = ofselected;
end


==> anc/dense/src/skyp_kyp_matrix.m <==
function M = skyp_kyp_matrix(P,X)
%SKYP_KYP_MATRIX Assemble the stochastic KYP inequality matrix.

    q = numel(P.Aj);

    H = P.A'*X + X*P.A + P.Q0;
    G = X*P.B + P.S;
    Reff = P.R;

    for j = 1:q
        H = H + P.Aj{j}'*X*P.Aj{j};
        G = G + P.Aj{j}'*X*P.Bj{j};
        Reff = Reff - P.Bj{j}'*X*P.Bj{j};
    end

    M = [H, G; G', -Reff];
    M = (M+M')/2;
end


==> anc/dense/src/skyp_make_passivity_problem.m <==
function P = skyp_make_passivity_problem(A,B,C,D,Aj,Bj)
%SKYP_MAKE_PASSIVITY_PROBLEM Build stochastic passivity KYP data.
%
%   P = skyp_make_passivity_problem(A,B,C,D,Aj,Bj)
%
% System convention:
%   dx = (A x + B u) dt + sum_j (Aj{j} x + Bj{j} u) dW_j,
%   y  = C x + D u.
%
% The associated passivity KYP inequality is
%
%   [ A'X+XA+sum Aj'XAj,    XB+sum Aj'XBj-C';
%     *,                    -(D+D')+sum Bj'XBj ] <= 0,
%   X = X' >= 0.
%
% Aj and Bj may be cell arrays, single matrices, or empty.

    % Normalize numeric classes at the public interface.  MATLAB MAT-files
    % may store zero matrices such as D as uint8.  The solver uses
    % linear algebra operations that require floating-point data.
    A = double(A);
    B = double(B);
    C = double(C);
    D = double(D);

    if nargin < 5 || isempty(Aj), Aj = {}; end
    if nargin < 6 || isempty(Bj), Bj = {}; end
    if ~iscell(Aj), Aj = {Aj}; end
    if ~iscell(Bj), Bj = {Bj}; end

    for j = 1:numel(Aj)
        Aj{j} = double(Aj{j});
    end
    for j = 1:numel(Bj)
        Bj{j} = double(Bj{j});
    end

    n = size(A,1);
    m = size(B,2);

    if ~isequal(size(A),[n n])
        error('skyp_make_passivity_problem:BadA','A must be square.');
    end
    if size(B,1) ~= n
        error('skyp_make_passivity_problem:BadB','B must have n rows.');
    end
    if ~isequal(size(C),[m n])
        error('skyp_make_passivity_problem:BadC', ...
              'C must be m-by-n, with m=size(B,2).');
    end
    if ~isequal(size(D),[m m])
        error('skyp_make_passivity_problem:BadD','D must be m-by-m.');
    end
    if numel(Aj) ~= numel(Bj)
        error('skyp_make_passivity_problem:BadNoiseData', ...
              'Aj and Bj must contain the same number of noise channels.');
    end

    for j = 1:numel(Aj)
        if ~isequal(size(Aj{j}),[n n])
            error('skyp_make_passivity_problem:BadAj', ...
                  'Aj{%d} must be n-by-n.',j);
        end
        if ~isequal(size(Bj{j}),[n m])
            error('skyp_make_passivity_problem:BadBj', ...
                  'Bj{%d} must be n-by-m.',j);
        end
    end

    P = struct();
    P.A = A;
    P.B = B;
    P.Aj = Aj;
    P.Bj = Bj;
    P.Q0 = zeros(n,class(A));
    P.S = -C';
    P.R = D + D';
end


==> anc/dense/src/skyp_ms_abscissa_dense.m <==
function [alpha,Gms] = skyp_ms_abscissa_dense(A,Aj)
%SKYP_MS_ABSCISSA_DENSE Mean-square spectral abscissa of a dense SDE.
%
%   dx = A x dt + sum_j Aj{j} x dW_j.
%
% The second-moment generator is
%   Gms = I kron A + A kron I + sum_j Aj kron Aj.
%
% The system is exponentially mean-square stable iff alpha < 0.

    if nargin < 2 || isempty(Aj), Aj = {}; end
    if ~iscell(Aj), Aj = {Aj}; end

    n = size(A,1);
    if ~isequal(size(A),[n n])
        error('skyp_ms_abscissa_dense:BadA','A must be square.');
    end

    Gms = kron(eye(n),A) + kron(A,eye(n));
    for j = 1:numel(Aj)
        if ~isequal(size(Aj{j}),[n n])
            error('skyp_ms_abscissa_dense:BadAj', ...
                  'Aj{%d} has wrong size.',j);
        end
        Gms = Gms + kron(Aj{j},Aj{j});
    end

    alpha = max(real(eig(Gms)));
end


==> anc/dense/src/skyp_ms_abscissa_matrixfree.m <==
function alpha = skyp_ms_abscissa_matrixfree(A,Aj,opts)
%SKYP_MS_ABSCISSA_MATRIXFREE Mean-square spectral abscissa without a Kronecker matrix.
%
% The covariance generator is applied through a function handle:
%   X -> A X + X A' + sum_j Aj X Aj'.

if nargin < 3, opts = struct(); end
if ~iscell(Aj), Aj = {Aj}; end
if ~isfield(opts,'tol'), opts.tol = 1e-9; end
if ~isfield(opts,'maxit'), opts.maxit = 1000; end

n = size(A,1);
eopts = struct();
eopts.isreal = isreal(A) && all(cellfun(@isreal,Aj));
eopts.issym = false;
eopts.tol = opts.tol;
eopts.maxit = opts.maxit;

Afun = @(v) local_apply(v,A,Aj,n);
lambda = eigs(Afun,n*n,1,'largestreal',eopts);
alpha = real(lambda);
end

function y = local_apply(v,A,Aj,n)
X = reshape(v,n,n);
Y = A*X + X*A';
for j = 1:numel(Aj)
    Y = Y + Aj{j}*X*Aj{j}';
end
y = Y(:);
end


==> anc/dense/src/skyp_output_feedback_dense.m <==
function [F,report] = skyp_output_feedback_dense(P,Kout,opts)
%SKYP_OUTPUT_FEEDBACK_DENSE Negative output-feedback initializer.
%
% The stochastic passivity data are assumed to be stored as
%   Q0 = 0, S = -C', R = D + D'.
%
% Only the supply rate matters for the KYP problem.  Hence we use the
% canonical supply-equivalent output
%   y_p = C x + D_p u,
%   C   = -S',  D_p = R/2,
% for which u' y_p equals the original quadratic supply rate.
%
% Given Kout = Kout' > 0, impose
%   u = -Kout y_p.
% The resulting state feedback is
%   F = -(I + Kout D_p)^(-1) Kout C.
%
% If Kout is a positive scalar, Kout*I is used.
%
% The routine audits mean-square stability numerically but does not prove it.
%
% Options:
%   opts.require_stable = true
%   opts.stability_tol  = 1e-10

    if nargin < 3, opts = struct(); end
    if ~isfield(opts,'require_stable'), opts.require_stable = true; end
    if ~isfield(opts,'stability_tol'),  opts.stability_tol = 1e-10; end

    n = size(P.A,1);
    m = size(P.B,2);
    if ~isfield(P,'Aj') || isempty(P.Aj), P.Aj = {}; end
    if ~isfield(P,'Bj') || isempty(P.Bj), P.Bj = {}; end
    if ~iscell(P.Aj), P.Aj = {P.Aj}; end
    if ~iscell(P.Bj), P.Bj = {P.Bj}; end

    if norm(P.Q0,'fro') > 1e-12
        error('skyp_output_feedback_dense:NonPassiveQ0', ...
              'This initializer is intended for the passivity case Q0=0.');
    end

    R = (P.R+P.R')/2;
    eR = eig(R);
    if min(real(eR)) < -1e-10*max(1,norm(R,2))
        error('skyp_output_feedback_dense:RNotPSD', ...
              'Passivity requires R=D+D'' to be positive semidefinite.');
    end

    C = -P.S';
    Dp = R/2;

    if isscalar(Kout)
        if Kout <= 0
            error('skyp_output_feedback_dense:BadK', ...
                  'Scalar Kout must be positive.');
        end
        Kout = Kout*eye(m);
    end
    Kout = (Kout+Kout')/2;
    if ~isequal(size(Kout),[m m]) || min(eig(Kout)) <= 0
        error('skyp_output_feedback_dense:BadK', ...
              'Kout must be symmetric positive definite and m-by-m.');
    end

    Loop = eye(m) + Kout*Dp;
    if rcond(Loop) < 1e-14
        error('skyp_output_feedback_dense:SingularLoop', ...
              'I+Kout*Dp is numerically singular.');
    end

    F = -(Loop \ (Kout*C));

    Acl = P.A + P.B*F;
    Ajcl = cell(size(P.Aj));
    for j = 1:numel(P.Aj)
        Ajcl{j} = P.Aj{j} + P.Bj{j}*F;
    end
    [alpha,~] = skyp_ms_abscissa_dense(Acl,Ajcl);

    if opts.require_stable && alpha >= -opts.stability_tol
        error('skyp_output_feedback_dense:NotStable', ...
              ['Negative output feedback is not strictly mean-square stable ', ...
               'for the supplied Kout (alpha=%.3e).'],alpha);
    end

    Ccl = (eye(m)+Dp*Kout) \ C;

    report = struct();
    report.Kout = Kout;
    report.C = C;
    report.Dp = Dp;
    report.F = F;
    report.Ccl = Ccl;
    report.Acl = Acl;
    report.Ajcl = Ajcl;
    report.ms_abscissa = alpha;
    report.loop_rcond = rcond(Loop);
    report.feedback_identity_residual = norm(F + Kout*Ccl,'fro') / ...
        max(1,norm(F,'fro'));
end


==> anc/dense/src/skyp_policy_initialization_dense.m <==
function [X0,report] = skyp_policy_initialization_dense(P,F,opts)
%SKYP_POLICY_INITIALIZATION_DENSE Convert a stabilizing feedback into a Riccati start.
%
% Given a mean-square stabilizing feedback u=F x, solve the policy-evaluation
% equation
%
%   L_F(X0) + Q_F = 0,
%
% where
%   L_F(X) = (A+BF)'X + X(A+BF)
%            + sum_j (Aj+BjF)' X (Aj+BjF),
%
%   Q_F = Q0 + S F + F' S' - F' R F.
%
% Then form the Riccati feedback
%   K0 = R_eff(X0)^(-1) G(X0)'.
%
% Under regular feasibility, the transition lemma shows that K0 is again
% mean-square stabilizing.  This routine verifies the conditions
% numerically and returns X0 as a valid initial matrix for
% skyp_riccati_newton_dense with opts.require_psd_X=false.
%
% Options:
%   opts.require_policy_stable   = true
%   opts.require_improved_stable = true
%   opts.stability_tol           = 1e-10
%   opts.pd_tol                  = 1e-12

    if nargin < 3, opts = struct(); end
    if ~isfield(opts,'require_policy_stable'),   opts.require_policy_stable = true; end
    if ~isfield(opts,'require_improved_stable'), opts.require_improved_stable = true; end
    if ~isfield(opts,'stability_tol'),            opts.stability_tol = 1e-10; end
    if ~isfield(opts,'pd_tol'),                   opts.pd_tol = 1e-12; end

    if ~isfield(P,'Aj') || isempty(P.Aj), P.Aj = {}; end
    if ~isfield(P,'Bj') || isempty(P.Bj), P.Bj = {}; end
    if ~iscell(P.Aj), P.Aj = {P.Aj}; end
    if ~iscell(P.Bj), P.Bj = {P.Bj}; end

    [n,m] = size(P.B);
    if ~isequal(size(F),[m n])
        error('skyp_policy_initialization_dense:BadFeedbackDimension', ...
              'F must be m-by-n.');
    end

    Acl = P.A + P.B*F;
    Ajcl = cell(size(P.Aj));
    for j = 1:numel(P.Aj)
        Ajcl{j} = P.Aj{j} + P.Bj{j}*F;
    end
    [alphaF,~] = skyp_ms_abscissa_dense(Acl,Ajcl);
    if opts.require_policy_stable && alphaF >= -opts.stability_tol
        error('skyp_policy_initialization_dense:PolicyNotStable', ...
              'Input feedback F is not mean-square stable (alpha=%.3e).',alphaF);
    end

    QF = P.Q0 + P.S*F + F'*P.S' - F'*P.R*F;
    QF = (QF+QF')/2;

    lopts.require_stable = opts.require_policy_stable;
    lopts.stability_tol = opts.stability_tol;
    [X0,lrep] = skyp_stochastic_lyapunov_dense(Acl,Ajcl,QF,lopts);

    H = P.A'*X0 + X0*P.A + P.Q0;
    G = X0*P.B + P.S;
    Reff = P.R;
    for j = 1:numel(P.Aj)
        H = H + P.Aj{j}'*X0*P.Aj{j};
        G = G + P.Aj{j}'*X0*P.Bj{j};
        Reff = Reff - P.Bj{j}'*X0*P.Bj{j};
    end
    H = (H+H')/2;
    Reff = (Reff+Reff')/2;

    lamR = eig(Reff);
    if min(real(lamR)) <= opts.pd_tol*max(1,norm(Reff,2))
        error('skyp_policy_initialization_dense:ReffNotPD', ...
              'Policy-evaluation matrix is outside the regular Riccati domain.');
    end

    K0 = Reff \ G';
    Aimp = P.A + P.B*K0;
    Ajimp = cell(size(P.Aj));
    for j = 1:numel(P.Aj)
        Ajimp{j} = P.Aj{j} + P.Bj{j}*K0;
    end
    [alphaImp,~] = skyp_ms_abscissa_dense(Aimp,Ajimp);

    if opts.require_improved_stable && alphaImp >= -opts.stability_tol
        error('skyp_policy_initialization_dense:ImprovedFeedbackNotStable', ...
              ['Policy evaluation did not produce a stabilizing ', ...
               'Riccati point (alpha=%.3e).'],alphaImp);
    end

    Ric = H + G*K0;
    Ric = (Ric+Ric')/2;
    DeltaF = K0-F;
    Square = DeltaF'*Reff*DeltaF;
    Square = (Square+Square')/2;

    report = struct();
    report.F_policy = F;
    report.policy_ms_abscissa = alphaF;
    report.QF = QF;
    report.lyap = lrep;
    report.X0_lambda_min = min(real(eig(X0)));
    report.Reff = Reff;
    report.lambda_min_Reff = min(real(lamR));
    report.K0 = K0;
    report.Acl0 = Aimp;
    report.Ajcl0 = Ajimp;
    report.riccati_ms_abscissa = alphaImp;
    report.Ric = Ric;
    report.riccati_residual_norm = norm(Ric,'fro');
    report.square_identity_relative_residual = ...
        norm(Ric-Square,'fro')/max(1,norm(Ric,'fro'));
end


==> anc/dense/src/skyp_riccati_diagnostics_dense.m <==
function d = skyp_riccati_diagnostics_dense(P,X)
%SKYP_RICCATI_DIAGNOSTICS_DENSE Diagnostics for a regular stochastic Riccati equation solution.
%
% Computes:
%   - Riccati residual,
%   - effective R,
%   - feedback K,
%   - mean-square spectral abscissa,
%   - reciprocal condition number of the Newton/Lyapunov operator,
%   - rank(-M(X)) and rank(R_eff(X)) with the configured rank threshold.
%
% This routine does not solve anything.

    X = (X+X')/2;

    H = P.A'*X + X*P.A + P.Q0;
    G = X*P.B + P.S;
    Reff = P.R;

    for j = 1:numel(P.Aj)
        H = H + P.Aj{j}'*X*P.Aj{j};
        G = G + P.Aj{j}'*X*P.Bj{j};
        Reff = Reff - P.Bj{j}'*X*P.Bj{j};
    end

    H = (H+H')/2;
    Reff = (Reff+Reff')/2;

    K = Reff \ G';
    F = H + G*K;
    F = (F+F')/2;

    Acl = P.A + P.B*K;
    Ajcl = cell(size(P.Aj));
    for j = 1:numel(P.Aj)
        Ajcl{j} = P.Aj{j} + P.Bj{j}*K;
    end

    n = size(P.A,1);

    Gms = kron(eye(n),Acl) + kron(Acl,eye(n));
    for j = 1:numel(Ajcl)
        Gms = Gms + kron(Ajcl{j},Ajcl{j});
    end
    msabs = max(real(eig(Gms)));

    L = kron(eye(n),Acl') + kron(Acl',eye(n));
    for j = 1:numel(Ajcl)
        L = L + kron(Ajcl{j}',Ajcl{j}');
    end

    M = skyp_kyp_matrix(P,X);

    sM = svd(-M);
    sR = svd(Reff);

    if isempty(sM) || sM(1)==0
        tolM = 0;
        rM = 0;
    else
        tolM = max(size(M))*sM(1)*sqrt(eps);
        rM = sum(sM > tolM);
    end

    if isempty(sR) || sR(1)==0
        tolR = 0;
        rR = 0;
    else
        tolR = max(size(Reff))*sR(1)*sqrt(eps);
        rR = sum(sR > tolR);
    end

    d = struct();
    d.F = F;
    d.relative_residual = norm(F,'fro') / ...
        max([1,norm(H,'fro'),norm(G*K,'fro')]);
    d.Reff = Reff;
    d.K = K;
    d.Acl = Acl;
    d.Ajcl = Ajcl;
    d.ms_abscissa = msabs;
    d.newton_rcond = rcond(L);
    d.M = M;
    d.singular_values_minus_M = sM;
    d.singular_values_Reff = sR;
    d.rank_minus_M = rM;
    d.rank_Reff = rR;
    d.rank_tol_M = tolM;
    d.rank_tol_Reff = tolR;
end


==> anc/dense/src/skyp_riccati_newton_dense.m <==
function [X,report] = skyp_riccati_newton_dense(P,X0,opts)
%SKYP_RICCATI_NEWTON_DENSE Dense Newton solver for the regular stochastic Riccati equation.
%
% Solves
%
%   F(X) = H(X) + G(X) R_eff(X)^(-1) G(X)' = 0,
%
% with
%
%   H(X) = A'X + XA + sum_j Aj' X Aj + Q0,
%   G(X) = XB + sum_j Aj' X Bj + S,
%   R_eff(X) = R - sum_j Bj' X Bj.
%
% The Newton derivative is the stochastic Lyapunov operator
%
%   DF_X[Delta]
%     = Acl' Delta + Delta Acl
%       + sum_j Ajcl' Delta Ajcl,
%
% where
%
%   K     = R_eff(X)^(-1) G(X)',
%   Acl   = A  + B K,
%   Ajcl  = Aj + Bj K.
%
% Thus each Newton step solves one dense stochastic Lyapunov equation.
%
% This solver is deliberately a dense implementation.
% It assumes the regular branch R_eff(X) > 0 and, by default, preserves
% X >= 0 and mean-square stability along the Newton iteration.
%
% Options:
%   opts.verbose             = true
%   opts.tol                 = 1e-12
%   opts.maxit               = 30
%   opts.min_alpha           = 2^(-20)
%   opts.require_psd_X       = true
%   opts.preserve_stability  = true
%   opts.stability_tol       = 1e-10
%   opts.pd_tol              = 1e-12
%   opts.store_iterates      = false
%
% Output report contains iteration history, final residual, effective R,
% feedback K and the mean-square spectral abscissa.

    if nargin < 3, opts = struct(); end
    opts = local_defaults(opts);

    P = local_normalize(P);

    n = size(P.A,1);
    X = (X0+X0')/2;

    if ~isequal(size(X),[n n])
        error('skyp_riccati_newton_dense:BadX0', ...
              'X0 must be n-by-n.');
    end

    if opts.require_psd_X
        if min(eig(X)) < -opts.pd_tol*max(1,norm(X,2))
            error('skyp_riccati_newton_dense:X0NotPSD', ...
                  'Initial X0 is not numerically PSD.');
        end
    end

    report = struct();
    report.converged = false;
    report.iterations = 0;
    report.residual_history = [];
    report.alpha_history = [];
    report.ms_abscissa_history = [];
    report.rcond_lyap_history = [];
    report.lyap_sigma_min_history = [];
    report.increment_min_eig_history = [];

    if opts.store_iterates
        report.X_history = {X};
    else
        report.X_history = {};
    end

    for it = 0:opts.maxit
        [F,H,G,Reff,K,Acl,Ajcl,msabs] = local_quantities(P,X);

        lamR = eig((Reff+Reff')/2);
        scaleR = max(1,norm(Reff,2));
        if min(lamR) <= opts.pd_tol*scaleR
            error('skyp_riccati_newton_dense:ReffNotPD', ...
                  'R_eff(X) is not positive definite at iteration %d.',it);
        end

        if opts.preserve_stability && msabs >= -opts.stability_tol
            error('skyp_riccati_newton_dense:NotStabilizingBranch', ...
                  ['Closed loop is not strictly mean-square stable at ', ...
                   'iteration %d (abscissa %.3e).'],it,msabs);
        end

        res = norm(F,'fro');
        scaleF = max([1,norm(H,'fro'),norm(G*K,'fro')]);
        relres = res/scaleF;

        report.residual_history(end+1,1) = relres; %#ok<AGROW>
        report.ms_abscissa_history(end+1,1) = msabs; %#ok<AGROW>

        if opts.verbose
            fprintf(['[Riccati Newton %2d] relres=%.3e, ', ...
                     'lambda_min(Reff)=%.3e, ms-abscissa=%.3e\n'], ...
                    it,relres,min(lamR),msabs);
        end

        if relres <= opts.tol
            report.converged = true;
            report.iterations = it;
            break
        end

        if it == opts.maxit
            break
        end

        % Dense vectorized stochastic Lyapunov operator.
        I = eye(n);
        L = kron(I,Acl') + kron(Acl',I);
        for j = 1:numel(Ajcl)
            L = L + kron(Ajcl{j}',Ajcl{j}');
        end

        sL = svd(L);
        rc = rcond(L);
        report.rcond_lyap_history(end+1,1) = rc; %#ok<AGROW>
        report.lyap_sigma_min_history(end+1,1) = sL(end); %#ok<AGROW>

        if rc < 1e-15
            error('skyp_riccati_newton_dense:SingularNewtonOperator', ...
                  'Newton Lyapunov operator is numerically singular.');
        end

        dvec = -L \ F(:);
        Delta = reshape(dvec,n,n);
        Delta = (Delta+Delta')/2;

        % Backtracking: preserve regularity, PSD and stabilizing branch,
        % and require a genuine residual decrease.
        alpha = 1;
        accepted = false;

        while alpha >= opts.min_alpha
            Xt = X + alpha*Delta;
            Xt = (Xt+Xt')/2;

            if opts.require_psd_X
                if min(eig(Xt)) < -opts.pd_tol*max(1,norm(Xt,2))
                    alpha = alpha/2;
                    continue
                end
            end

            try
                [Ft,Ht,Gt,Refft,~,~,~,msabst] = local_quantities(P,Xt);
            catch
                alpha = alpha/2;
                continue
            end

            lamRt = eig((Refft+Refft')/2);
            if min(lamRt) <= opts.pd_tol*max(1,norm(Refft,2))
                alpha = alpha/2;
                continue
            end

            if opts.preserve_stability && msabst >= -opts.stability_tol
                alpha = alpha/2;
                continue
            end

            rest = norm(Ft,'fro') / ...
                max([1,norm(Ht,'fro'),norm(Gt*(Refft\Gt'),'fro')]);

            if rest < relres || rest <= opts.tol
                accepted = true;
                break
            end

            alpha = alpha/2;
        end

        if ~accepted
            error('skyp_riccati_newton_dense:LineSearchFailed', ...
                  'No acceptable Newton step found at iteration %d.',it);
        end

        report.alpha_history(end+1,1) = alpha; %#ok<AGROW>

        dXaccepted = (Xt-X + (Xt-X)')/2;
        report.increment_min_eig_history(end+1,1) = ...
            min(eig(dXaccepted)); %#ok<AGROW>

        X = Xt;
        if opts.store_iterates
            report.X_history{end+1} = X; %#ok<AGROW>
        end
    end

    [F,H,G,Reff,K,Acl,Ajcl,msabs] = local_quantities(P,X);

    report.final_relative_residual = norm(F,'fro') / ...
        max([1,norm(H,'fro'),norm(G*K,'fro')]);
    report.Reff = Reff;
    report.K = K;
    report.Acl = Acl;
    report.Ajcl = Ajcl;
    report.ms_abscissa = msabs;
    report.lambda_min_Reff = min(eig((Reff+Reff')/2));
    report.X_lambda_min = min(eig((X+X')/2));

    if ~report.converged
        warning('skyp_riccati_newton_dense:NoConvergence', ...
                'Newton iteration did not reach the requested tolerance.');
    end
end


function [F,H,G,Reff,K,Acl,Ajcl,msabs] = local_quantities(P,X)
    H = P.A'*X + X*P.A + P.Q0;
    G = X*P.B + P.S;
    Reff = P.R;

    for j = 1:numel(P.Aj)
        H = H + P.Aj{j}'*X*P.Aj{j};
        G = G + P.Aj{j}'*X*P.Bj{j};
        Reff = Reff - P.Bj{j}'*X*P.Bj{j};
    end

    H = (H+H')/2;
    Reff = (Reff+Reff')/2;

    % The caller checks positive definiteness before relying on this gain.
    K = Reff \ G';

    F = H + G*K;
    F = (F+F')/2;

    Acl = P.A + P.B*K;
    Ajcl = cell(size(P.Aj));
    for j = 1:numel(P.Aj)
        Ajcl{j} = P.Aj{j} + P.Bj{j}*K;
    end

    n = size(P.A,1);
    Gms = kron(eye(n),Acl) + kron(Acl,eye(n));
    for j = 1:numel(Ajcl)
        Gms = Gms + kron(Ajcl{j},Ajcl{j});
    end
    msabs = max(real(eig(Gms)));
end


function P = local_normalize(P)
    P.Q0 = (P.Q0+P.Q0')/2;
    P.R  = (P.R+P.R')/2;

    if ~iscell(P.Aj), P.Aj = {P.Aj}; end
    if ~iscell(P.Bj), P.Bj = {P.Bj}; end

    if numel(P.Aj) ~= numel(P.Bj)
        error('Aj and Bj must contain the same number of Wiener channels.');
    end
end


function opts = local_defaults(opts)
    if ~isfield(opts,'verbose'),            opts.verbose = true; end
    if ~isfield(opts,'tol'),                opts.tol = 1e-12; end
    if ~isfield(opts,'maxit'),              opts.maxit = 30; end
    if ~isfield(opts,'min_alpha'),          opts.min_alpha = 2^(-20); end
    if ~isfield(opts,'require_psd_X'),       opts.require_psd_X = true; end
    if ~isfield(opts,'preserve_stability'), opts.preserve_stability = true; end
    if ~isfield(opts,'stability_tol'),      opts.stability_tol = 1e-10; end
    if ~isfield(opts,'pd_tol'),             opts.pd_tol = 1e-12; end
    if ~isfield(opts,'store_iterates'),       opts.store_iterates = false; end
end


==> anc/dense/src/skyp_riccati_newton_dense_fp.m <==
function [X,report] = skyp_riccati_newton_dense_fp(P,opts)
%SKYP_RICCATI_NEWTON_DENSE_FP Dense Newton--Kleinman solver with fixed-point Lyapunov solves.
%
% Solves the regular stochastic Riccati equation
%
%   H(X) + G(X) R_X^{-1} G(X)' = 0,
%
% where
%   H(X) = A'X + XA + sum_j Aj'XAj + Q0,
%   G(X) = XB + sum_j Aj'XBj + S,
%   R_X  = R - sum_j Bj'XBj.
%
% Each Newton policy evaluation is a generalized stochastic Lyapunov
% equation solved by skyp_stochastic_lyapunov_dense_fp.

if nargin < 2, opts = struct(); end
if ~isfield(opts,'tol'), opts.tol = 1e-12; end
if ~isfield(opts,'maxit'), opts.maxit = 20; end
if ~isfield(opts,'regularity_tol'), opts.regularity_tol = 1e-10; end
if ~isfield(opts,'stability_tol'), opts.stability_tol = 1e-8; end
if ~isfield(opts,'monotonicity_tol'), opts.monotonicity_tol = 1e-10; end
if ~isfield(opts,'verbose'), opts.verbose = true; end
if ~isfield(opts,'check_stability'), opts.check_stability = true; end
if ~isfield(opts,'initial_feedback'), opts.initial_feedback = []; end
if ~isfield(opts,'lyapunov_opts') || isempty(opts.lyapunov_opts)
    opts.lyapunov_opts = struct('tol',1e-13,'maxit',200,'verbose',false);
end

P = local_normalize(P);
[n,m] = size(P.B);
if isempty(opts.initial_feedback)
    Gamma = zeros(m,n);
else
    Gamma = opts.initial_feedback;
end
if ~isequal(size(Gamma),[m n])
    error('skyp_riccati_newton_dense_fp:BadInitialFeedback', ...
          'initial_feedback must be m-by-n.');
end

[Acl,Ajcl,QGamma] = local_policy_data(P,Gamma);
[X,linfo0] = skyp_stochastic_lyapunov_dense_fp( ...
    Acl,Ajcl,QGamma,opts.lyapunov_opts);
if ~linfo0.converged
    error('skyp_riccati_newton_dense_fp:InitialLyapunovNoConvergence', ...
          'Initial generalized Lyapunov solve did not converge.');
end

hist_res = nan(opts.maxit+1,1);
hist_minRX = nan(opts.maxit+1,1);
hist_msabs = nan(opts.maxit+1,1);
hist_inner = nan(opts.maxit,1);
hist_increment_min = nan(opts.maxit,1);
converged = false;

for it = 0:opts.maxit
    [Ric,H,G,RX,Gamma] = local_riccati(P,X);
    relres = norm(Ric,'fro') / max([1,norm(H,'fro'),norm(G*Gamma,'fro')]);
    minRX = min(real(eig((RX+RX')/2)));

    if opts.check_stability
        Acl = P.A + P.B*Gamma;
        Ajcl = cell(size(P.Aj));
        for j = 1:numel(P.Aj)
            Ajcl{j} = P.Aj{j} + P.Bj{j}*Gamma;
        end
        msabs = skyp_ms_abscissa_matrixfree(Acl,Ajcl);
    else
        msabs = NaN;
    end

    hist_res(it+1) = relres;
    hist_minRX(it+1) = minRX;
    hist_msabs(it+1) = msabs;

    if opts.verbose
        fprintf('[Riccati Newton %2d] relres=%.3e, min eig R_X=%.3e', ...
                it,relres,minRX);
        if opts.check_stability
            fprintf(', alpha_ms=%.3e',msabs);
        end
        fprintf('\n');
    end

    if relres <= opts.tol
        converged = true;
        nit = it;
        break
    end
    if it == opts.maxit
        nit = it;
        break
    end

    if minRX <= opts.regularity_tol
        error('skyp_riccati_newton_dense_fp:LostRegularity', ...
              'R_X is not positive definite at iteration %d.',it);
    end
    if opts.check_stability && msabs >= -opts.stability_tol
        error('skyp_riccati_newton_dense_fp:LostStability', ...
              'Feedback is not mean-square stable at iteration %d.',it);
    end

    [Acl,Ajcl,QGamma] = local_policy_data(P,Gamma);
    [Xnew,linfo] = skyp_stochastic_lyapunov_dense_fp( ...
        Acl,Ajcl,QGamma,opts.lyapunov_opts);
    if ~linfo.converged
        error('skyp_riccati_newton_dense_fp:LyapunovNoConvergence', ...
              'Generalized Lyapunov solve did not converge at iteration %d.',it);
    end

    dX = (Xnew-X + (Xnew-X)')/2;
    hist_increment_min(it+1) = min(real(eig(dX)));
    hist_inner(it+1) = linfo.iterations;

    if hist_increment_min(it+1) < ...
            -opts.monotonicity_tol*max(1,norm(Xnew,2))
        error('skyp_riccati_newton_dense_fp:Monotonicity', ...
              'Newton monotonicity is violated beyond tolerance.');
    end
    X = (Xnew+Xnew')/2;
end

if ~converged
    error('skyp_riccati_newton_dense_fp:NoConvergence', ...
          'Newton iteration did not reach the requested tolerance.');
end

[Ric,H,G,RX,Gamma] = local_riccati(P,X);
report = struct();
report.converged = true;
report.iterations = nit;
report.initial_lyapunov = linfo0;
report.residual_history = hist_res(1:nit+1);
report.min_RX_history = hist_minRX(1:nit+1);
report.ms_abscissa_history = hist_msabs(1:nit+1);
report.inner_iterations = hist_inner(1:nit);
report.increment_min_eig = hist_increment_min(1:nit);
report.final_relative_residual = norm(Ric,'fro') / ...
    max([1,norm(H,'fro'),norm(G*Gamma,'fro')]);
report.RX = RX;
report.Gamma = Gamma;
report.lambda_min_RX = min(real(eig((RX+RX')/2)));
end

function P = local_normalize(P)
if ~isfield(P,'Aj') || isempty(P.Aj), P.Aj = {}; end
if ~isfield(P,'Bj') || isempty(P.Bj), P.Bj = {}; end
if ~iscell(P.Aj), P.Aj = {P.Aj}; end
if ~iscell(P.Bj), P.Bj = {P.Bj}; end
if numel(P.Aj) ~= numel(P.Bj)
    error('skyp_riccati_newton_dense_fp:BadNoiseData', ...
          'Aj and Bj must have the same number of channels.');
end
P.Q0 = (P.Q0+P.Q0')/2;
P.R = (P.R+P.R')/2;
end

function [Acl,Ajcl,QGamma] = local_policy_data(P,Gamma)
Acl = P.A + P.B*Gamma;
Ajcl = cell(size(P.Aj));
for j = 1:numel(P.Aj)
    Ajcl{j} = P.Aj{j} + P.Bj{j}*Gamma;
end
QGamma = P.Q0 + P.S*Gamma + Gamma'*P.S' - Gamma'*P.R*Gamma;
QGamma = (QGamma+QGamma')/2;
end

function [Ric,H,G,RX,Gamma] = local_riccati(P,X)
X = (X+X')/2;
H = P.A'*X + X*P.A + P.Q0;
G = X*P.B + P.S;
RX = P.R;
for j = 1:numel(P.Aj)
    H = H + P.Aj{j}'*X*P.Aj{j};
    G = G + P.Aj{j}'*X*P.Bj{j};
    RX = RX - P.Bj{j}'*X*P.Bj{j};
end
H = (H+H')/2;
RX = (RX+RX')/2;
Gamma = RX\G';
Ric = H + G*Gamma;
Ric = (Ric+Ric')/2;
end


==> anc/dense/src/skyp_stochastic_lyapunov_dense.m <==
function [X,report] = skyp_stochastic_lyapunov_dense(A,Aj,Q,opts)
%SKYP_STOCHASTIC_LYAPUNOV_DENSE Dense generalized stochastic Lyapunov solve.
%
% Solves
%   A'X + XA + sum_j Aj' X Aj + Q = 0.
%
% This is a dense implementation based on the
% vectorized n^2-by-n^2 Lyapunov operator.  It is intended for validation,
% not for the large-scale implementation.
%
% Options:
%   opts.require_stable = true
%   opts.stability_tol  = 1e-10
%   opts.rcond_tol      = 1e-15

    if nargin < 4, opts = struct(); end
    if ~isfield(opts,'require_stable'), opts.require_stable = true; end
    if ~isfield(opts,'stability_tol'),  opts.stability_tol = 1e-10; end
    if ~isfield(opts,'rcond_tol'),      opts.rcond_tol = 1e-15; end

    if nargin < 2 || isempty(Aj), Aj = {}; end
    if ~iscell(Aj), Aj = {Aj}; end

    n = size(A,1);
    if ~isequal(size(A),[n n]) || ~isequal(size(Q),[n n])
        error('skyp_stochastic_lyapunov_dense:BadDimensions', ...
              'A and Q must be n-by-n.');
    end
    Q = (Q+Q')/2;

    [alpha,~] = skyp_ms_abscissa_dense(A,Aj);
    if opts.require_stable && alpha >= -opts.stability_tol
        error('skyp_stochastic_lyapunov_dense:NotStable', ...
              'Closed loop is not strictly mean-square stable (alpha=%.3e).',alpha);
    end

    I = eye(n);
    L = kron(I,A') + kron(A',I);
    for j = 1:numel(Aj)
        L = L + kron(Aj{j}',Aj{j}');
    end

    rc = rcond(L);
    if rc < opts.rcond_tol
        error('skyp_stochastic_lyapunov_dense:SingularOperator', ...
              'Lyapunov operator is numerically singular (rcond=%.3e).',rc);
    end

    x = -L \ Q(:);
    X = reshape(x,n,n);
    X = (X+X')/2;

    Res = A'*X + X*A + Q;
    for j = 1:numel(Aj)
        Res = Res + Aj{j}'*X*Aj{j};
    end
    Res = (Res+Res')/2;

    report = struct();
    report.ms_abscissa = alpha;
    report.rcond = rc;
    report.residual = norm(Res,'fro');
    report.relative_residual = norm(Res,'fro') / ...
        max([1,norm(Q,'fro'),norm(X,'fro')]);
    report.lambda_min_X = min(real(eig(X)));
end


==> anc/dense/src/skyp_stochastic_lyapunov_dense_fp.m <==
function [X,info] = skyp_stochastic_lyapunov_dense_fp(A,N,Q,opts)
%SKYP_STOCHASTIC_LYAPUNOV_DENSE_FP Dense fixed-point solver for a generalized
%stochastic Lyapunov equation
%
%   A' X + X A + sum_j N{j}' X N{j} + Q = 0.
%
% The implementation deliberately uses MATLAB's standard dense LYAP solver
% in each inner fixed-point step. It is intended as a dense implementation for moderate dimensions.
%
% Required:
%   A      n-by-n
%   N      cell array of n-by-n noise matrices (or one matrix)
%   Q      symmetric n-by-n matrix
%
% Options:
%   opts.tol      relative generalized Lyapunov residual (default 1e-13)
%   opts.maxit    maximum fixed-point iterations          (default 200)
%   opts.verbose  print inner history                     (default false)
%
% Requires MATLAB's LYAP function.

if nargin < 4
    opts = struct();
end
if ~isfield(opts,'tol'),     opts.tol = 1e-13; end
if ~isfield(opts,'maxit'),   opts.maxit = 200; end
if ~isfield(opts,'verbose'), opts.verbose = false; end

if ~iscell(N)
    N = {N};
end

if exist('lyap','file') ~= 2
    error('skyp_stochastic_lyapunov_dense_fp:MissingLyap', ...
        ['MATLAB function LYAP was not found. This dense computation ', ...
         'requires Control System Toolbox.']);
end

n = size(A,1);
X = zeros(n);
Q = (Q+Q')/2;

info = struct();
info.converged = false;
info.iterations = 0;
info.relres_history = nan(opts.maxit,1);

for it = 1:opts.maxit
    RHS = Q;
    for j = 1:numel(N)
        RHS = RHS + N{j}'*X*N{j};
    end
    RHS = (RHS+RHS')/2;

    % MATLAB lyap(A',RHS) solves
    % A' Xnew + Xnew A + RHS = 0.
    Xnew = lyap(A',RHS);
    Xnew = (Xnew+Xnew')/2;

    Res = A'*Xnew + Xnew*A + Q;
    noiseNorm = 0;
    for j = 1:numel(N)
        Tj = N{j}'*Xnew*N{j};
        Res = Res + Tj;
        noiseNorm = noiseNorm + norm(Tj,'fro');
    end

    scale = max([1, norm(Q,'fro'), ...
                 norm(A'*Xnew + Xnew*A,'fro'), noiseNorm]);
    relres = norm(Res,'fro')/scale;
    info.relres_history(it) = relres;

    if opts.verbose
        fprintf('    [genLyap %3d] relres = %.3e\n',it,relres);
    end

    X = Xnew;

    if relres <= opts.tol
        info.converged = true;
        info.iterations = it;
        info.relres_history = info.relres_history(1:it);
        info.final_relres = relres;
        return
    end
end

info.iterations = opts.maxit;
info.relres_history = info.relres_history(1:opts.maxit);
info.final_relres = info.relres_history(end);

warning('skyp_stochastic_lyapunov_dense_fp:NoConvergence', ...
    'Generalized Lyapunov fixed-point iteration did not converge.');
end


==> anc/dense/src/skyp_transport_stabilizer_dense.m <==
function [F,Pcert,thist,report] = skyp_transport_stabilizer_dense(hist,F0,Pcert0,opts)
%SKYP_TRANSPORT_STABILIZER_DENSE Transport stabilizing feedback through deflation.
%
% Inputs:
%   hist    history returned by skyp_dense_deflate
%   F0      stabilizing feedback for the original problem
%   Pcert0  positive definite strict stochastic Lyapunov certificate
%
% For one deflation step with state basis [V W] and retained input basis U1,
% write
%   [V W]' Pcert [V W] = [P11 P12; P12' P22].
% Set
%   L = -P22^(-1) P12',
%   Pcert+ = P11 - P12 P22^(-1) P12',
% and transport the feedback to the reduced input ordering (x_W,u_1) as
%   F+ = [ L ; U1' F V + U1' F W L ].
%
% Options:
%   opts.require_stable = true
%   opts.stability_tol  = 1e-10
%   opts.pd_tol         = 1e-12

    if nargin < 4, opts = struct(); end
    if ~isfield(opts,'require_stable'), opts.require_stable = true; end
    if ~isfield(opts,'stability_tol'),  opts.stability_tol = 1e-10; end
    if ~isfield(opts,'pd_tol'),         opts.pd_tol = 1e-12; end

    F = F0;
    Pcert = (Pcert0+Pcert0')/2;
    thist = cell(size(hist));

    report = struct();
    report.steps = numel(hist);
    report.ms_abscissa_history = zeros(numel(hist),1);
    report.lambda_min_certificate_history = zeros(numel(hist),1);
    report.lyap_lambda_max_history = zeros(numel(hist),1);

    for k = 1:numel(hist)
        h = hist{k};
        V = h.V;
        W = h.W;
        U1 = h.U1;

        n = h.n;
        np = size(V,2);
        r = size(W,2);

        if ~isequal(size(F),[h.m n])
            error('skyp_transport_stabilizer_dense:BadFeedbackDimension', ...
                  'Feedback has wrong size at step %d.',k);
        end
        if ~isequal(size(Pcert),[n n])
            error('skyp_transport_stabilizer_dense:BadCertificateDimension', ...
                  'Certificate has wrong size at step %d.',k);
        end

        Qvw = [V W];
        Phat = Qvw'*Pcert*Qvw;
        Phat = (Phat+Phat')/2;

        P11 = Phat(1:np,1:np);
        if r > 0
            P12 = Phat(1:np,np+1:end);
            P22 = Phat(np+1:end,np+1:end);
            if min(eig((P22+P22')/2)) <= opts.pd_tol*max(1,norm(P22,2))
                error('skyp_transport_stabilizer_dense:P22NotPD', ...
                      'P22 is not numerically positive definite at step %d.',k);
            end
            Lw = -(P22 \ P12');
            Pplus = P11 - P12*(P22 \ P12');
        else
            P12 = zeros(np,0);
            P22 = zeros(0,0);
            Lw = zeros(0,np);
            Pplus = P11;
        end
        Pplus = (Pplus+Pplus')/2;

        F1V = U1'*F*V;
        F1W = U1'*F*W;
        Fplus = [Lw; F1V + F1W*Lw];

        Pp = h.P_after;
        Acl = Pp.A + Pp.B*Fplus;
        Ajcl = cell(size(Pp.Aj));
        for j = 1:numel(Pp.Aj)
            Ajcl{j} = Pp.Aj{j} + Pp.Bj{j}*Fplus;
        end
        [alpha,~] = skyp_ms_abscissa_dense(Acl,Ajcl);

        Ly = Acl'*Pplus + Pplus*Acl;
        for j = 1:numel(Ajcl)
            Ly = Ly + Ajcl{j}'*Pplus*Ajcl{j};
        end
        Ly = (Ly+Ly')/2;

        lamP = min(real(eig(Pplus)));
        lamLyMax = max(real(eig(Ly)));

        if lamP <= opts.pd_tol*max(1,norm(Pplus,2))
            error('skyp_transport_stabilizer_dense:CertificateNotPD', ...
                  'Transported certificate is not PD at step %d.',k);
        end
        if opts.require_stable && alpha >= -opts.stability_tol
            error('skyp_transport_stabilizer_dense:NotStable', ...
                  ['Transported feedback is not strictly mean-square stable ', ...
                   'at step %d (alpha=%.3e).'],k,alpha);
        end

        ti = struct();
        ti.step = k;
        ti.Lw = Lw;
        ti.F_before = F;
        ti.F_after = Fplus;
        ti.Pcert_before = Pcert;
        ti.Pcert_after = Pplus;
        ti.ms_abscissa = alpha;
        ti.lambda_min_certificate = lamP;
        ti.lyap_lambda_max = lamLyMax;
        thist{k} = ti;

        report.ms_abscissa_history(k) = alpha;
        report.lambda_min_certificate_history(k) = lamP;
        report.lyap_lambda_max_history(k) = lamLyMax;

        F = Fplus;
        Pcert = Pplus;
    end

    if isempty(hist)
        report.final_ms_abscissa = NaN;
    else
        report.final_ms_abscissa = report.ms_abscissa_history(end);
    end
end


==> anc/sparse/benchmark_scaling.m <==
% BENCHMARK_SCALING
% Reproducible timing study for the sparse available-storage solver.
%
% For each state dimension the script performs one unmeasured warm-up run
% followed by five measured solver runs. System construction is outside the
% timed region. Each timed run includes preprocessing, the low-rank
% Riccati/Newton iteration, backward reconstruction, and the KYP audit.
%
% Only scalar diagnostics from the first measured run are retained. Large
% solver outputs are cleared immediately after every run so that repeated
% timings are not affected by accumulating output data in memory.
%
% The reported time is the median of the five measured runs.

clear; clc;

root = fileparts(mfilename('fullpath'));
addpath(fullfile(root,'src'));
rng(0,'twister');

% Record the numerical environment used for the timing study.
outdir = fullfile(root,'benchmark');
if ~exist(outdir,'dir')
    mkdir(outdir);
end
envfile = fullfile(outdir,'benchmark_environment.txt');
fid = fopen(envfile,'w');
cleanupObj = onCleanup(@() fclose(fid));

fprintf(fid,'Sparse scaling benchmark environment\n');
fprintf(fid,'Generated: %s\n',char(datetime('now','Format','yyyy-MM-dd HH:mm:ss')));
fprintf(fid,'MATLAB: %s\n',version);
try
    fprintf(fid,'MATLAB release: %s\n',version('-release'));
catch
end
fprintf(fid,'Computer: %s\n',computer);
try
    fprintf(fid,'Architecture: %s\n',computer('arch'));
catch
end
try
    fprintf(fid,'maxNumCompThreads: %d\n',maxNumCompThreads);
catch
end
try
    fprintf(fid,'BLAS: %s\n',strtrim(version('-blas')));
catch
end
try
    fprintf(fid,'LAPACK: %s\n',strtrim(version('-lapack')));
catch
end
try
    [st,cpu] = system('powershell -NoProfile -Command "(Get-CimInstance Win32_Processor).Name"');
    if st == 0 && ~isempty(strtrim(cpu))
        fprintf(fid,'CPU: %s\n',strtrim(cpu));
    end
catch
end
try
    [st,mem] = system('powershell -NoProfile -Command "[math]::Round((Get-CimInstance Win32_ComputerSystem).TotalPhysicalMemory/1GB,1)"');
    if st == 0 && ~isempty(strtrim(mem))
        fprintf(fid,'Physical memory [GB]: %s\n',strtrim(mem));
    end
catch
end
fprintf(fid,'Timing function: tic/toc wall-clock time\n');
fprintf(fid,'Warm-up: one unmeasured solve at each state dimension\n');
fprintf(fid,'Measured repeats per dimension: 5\n');
fprintf(fid,'System construction included: no\n');
fprintf(fid,'Timed region: preprocessing + low-rank Riccati/Newton + reconstruction + KYP audit\n');
fprintf(fid,'Reported paper statistic: median of the five measured runs\n');

nvals = [100,250,500,1000,2000,5000];
repeats = 5;
fprintf(fid,'Dimensions: %s\n',mat2str(nvals));
fprintf(fid,'Random seed: 0 (twister; benchmark itself is deterministic)\n');

basepar = struct('delta',0.2, ...
                 'sigma',0.15, ...
                 'gamma',0.35, ...
                 'rho',1.0, ...
                 'kappa',0.5);
fprintf(fid,'Parameters: delta=%.17g, sigma=%.17g, gamma=%.17g, rho=%.17g, kappa=%.17g\n', ...
        basepar.delta,basepar.sigma,basepar.gamma,basepar.rho,basepar.kappa);

opts = struct();
opts.verbose = false;
opts.output_gain = basepar.kappa;
opts.compress_tol = 1e-11;
opts.kyp_audit = true;
opts.riccati_opts = struct();
opts.riccati_opts.tol = 1e-8;
opts.riccati_opts.newton_tol = 2e-8;
opts.riccati_opts.maxit = 20;
opts.riccati_opts.max_newton = 12;
opts.riccati_opts.compress_tol = opts.compress_tol;
opts.riccati_opts.verbose = false;
opts.riccati_opts.shifts = -logspace(log10(basepar.delta),log10(3.0),12);
opts.riccati_opts.adi = struct('tol',1e-9, ...
                               'max_shifts',600, ...
                               'compress_tol',opts.compress_tol, ...
                               'compress_every',24, ...
                               'verbose',false);
fprintf(fid,'compress_tol: %.17g\n',opts.compress_tol);
fprintf(fid,'Riccati tol: %.17g\n',opts.riccati_opts.tol);
fprintf(fid,'Newton tol: %.17g\n',opts.riccati_opts.newton_tol);
fprintf(fid,'Riccati maxit: %d\n',opts.riccati_opts.maxit);
fprintf(fid,'Newton maxit: %d\n',opts.riccati_opts.max_newton);
fprintf(fid,'ADI tol: %.17g\n',opts.riccati_opts.adi.tol);
fprintf(fid,'ADI max shifts: %d\n',opts.riccati_opts.adi.max_shifts);
fprintf(fid,'ADI shifts: %s\n',mat2str(opts.riccati_opts.shifts,17));
fprintf(fid,'\n');

fprintf('============================================================\n');
fprintf(' Sparse scaling benchmark\n');
fprintf('============================================================\n');
fprintf('One warm-up run at each dimension, then %d measured runs.\n',repeats);
fprintf('System construction is excluded from the timed region.\n\n');

nr = numel(nvals);
N = nvals(:);
InitialRank = zeros(nr,1);
FinalRank = zeros(nr,1);
ReconstructedRank = zeros(nr,1);
NewtonIterations = zeros(nr,1);
RiccatiResidual = zeros(nr,1);
KYPMaxEig = zeros(nr,1);
MinRX = zeros(nr,1);
RunTimes = zeros(nr,repeats);
MedianTime = zeros(nr,1);
MinTime = zeros(nr,1);
MaxTime = zeros(nr,1);

fprintf(['      n   rank0   rank*   recon  Newton      relres', ...
         '       KYP max      times [s]                                      median\n']);

for k = 1:nr
    n = nvals(k);
    par = basepar;
    par.h = floor((n+1)/2);

    % Deliberately outside the timed region: the paper reports solver time.
    [A,B,C,D,Aj,Bj] = make_example4_problem(n,par);

    % Dimension-specific unmeasured warm-up.  This warms the relevant sparse
    % kernels without contaminating the measured runs.
    [Zw,Jw,rw] = skyp_available_storage_sparse(A,B,C,D,Aj,Bj,opts);
    assert(rw.preprocessing.steps == 1);
    assert(rw.riccati.final_relative_residual <= opts.riccati_opts.newton_tol);
    assert(rw.riccati.lambda_min_RX > 1e-10);
    assert(rw.lambda_max_KYP < 5e-7);
    clear Zw Jw rw

    for r = 1:repeats
        t0 = tic;
        [Z,J,rep] = skyp_available_storage_sparse(A,B,C,D,Aj,Bj,opts);
        RunTimes(k,r) = toc(t0);

        assert(rep.preprocessing.steps == 1);
        assert(rep.riccati.final_relative_residual <= ...
               opts.riccati_opts.newton_tol);
        assert(rep.riccati.lambda_min_RX > 1e-10);
        assert(rep.lambda_max_KYP < 5e-7);

        % Numerical quantities are deterministic; retain only scalar
        % diagnostics from the first measured run.
        if r == 1
            InitialRank(k) = rep.riccati.initial_lyapunov.final_rank;
            FinalRank(k) = rep.riccati.rank_history(end);
            ReconstructedRank(k) = size(Z,2);
            NewtonIterations(k) = rep.riccati.iterations;
            RiccatiResidual(k) = rep.riccati.final_relative_residual;
            KYPMaxEig(k) = rep.lambda_max_KYP;
            MinRX(k) = rep.riccati.lambda_min_RX;
        end

        % Do not retain large outputs across timing repetitions.
        clear Z J rep
    end

    MedianTime(k) = median(RunTimes(k,:));
    MinTime(k) = min(RunTimes(k,:));
    MaxTime(k) = max(RunTimes(k,:));

    fprintf('%7d   %5d   %5d   %5d    %3d    %10.3e    %10.3e    ', ...
        n,InitialRank(k),FinalRank(k),ReconstructedRank(k), ...
        NewtonIterations(k),RiccatiResidual(k),KYPMaxEig(k));
    fprintf('%7.3f %7.3f %7.3f %7.3f %7.3f    %7.3f\n', ...
        RunTimes(k,1),RunTimes(k,2),RunTimes(k,3), ...
        RunTimes(k,4),RunTimes(k,5),MedianTime(k));

    clear A B C D Aj Bj
end

T = table(N,InitialRank,FinalRank,ReconstructedRank,NewtonIterations, ...
          RiccatiResidual,MinRX,KYPMaxEig, ...
          RunTimes(:,1),RunTimes(:,2),RunTimes(:,3),RunTimes(:,4),RunTimes(:,5), ...
          MedianTime,MinTime,MaxTime, ...
          'VariableNames',{'n','rank0','rankFinal','rankReconstructed', ...
                           'Newton','RiccatiResidual','MinRX','KYPMaxEig', ...
                           'time1','time2','time3','time4','time5','timeMedian', ...
                           'timeMin','timeMax'});

fprintf('\n');
disp(T);

csvfile = fullfile(outdir,'benchmark_scaling_results.csv');
matfile = fullfile(outdir,'benchmark_scaling_results.mat');
writetable(T,csvfile);
save(matfile,'T','nvals','repeats','basepar','opts');

fprintf('Results written to:\n');
fprintf('  %s\n',csvfile);
fprintf('  %s\n',matfile);
fprintf('  %s\n',envfile);
fprintf('============================================================\n');


==> anc/sparse/example4.m <==
% EXAMPLE4
% Sparse low-rank computation for the stochastic chain benchmark.
%
% Default dimension: n = 5000.

clear; clc;

root = fileparts(mfilename('fullpath'));
addpath(fullfile(root,'src'));

n = 5000;
par = struct('delta',0.2, ...
             'sigma',0.15, ...
             'gamma',0.35, ...
             'rho',1.0, ...
             'kappa',0.5, ...
             'h',floor((n+1)/2));

[A,B,C,D,Aj,Bj] = make_example4_problem(n,par);

opts = struct();
opts.verbose = true;
opts.output_gain = par.kappa;
opts.compress_tol = 1e-11;
opts.kyp_audit = true;
opts.riccati_opts = struct();
opts.riccati_opts.tol = 1e-8;
opts.riccati_opts.newton_tol = 2e-8;
opts.riccati_opts.maxit = 20;
opts.riccati_opts.max_newton = 12;
opts.riccati_opts.compress_tol = opts.compress_tol;
opts.riccati_opts.verbose = true;
opts.riccati_opts.shifts = -logspace(log10(par.delta),log10(3.0),12);
opts.riccati_opts.adi = struct('tol',1e-9, ...
                               'max_shifts',600, ...
                               'compress_tol',opts.compress_tol, ...
                               'compress_every',24, ...
                               'verbose',false);

t0 = tic;
[Z,J,report] = skyp_available_storage_sparse(A,B,C,D,Aj,Bj,opts);
elapsed = toc(t0);

fprintf('\nExample 4 sparse summary\n');
fprintf('original state dimension          : %d\n',n);
fprintf('deflation steps                  : %d\n',report.preprocessing.steps);
fprintf('Newton iterations                 : %d\n',report.riccati.iterations);
fprintf('final LDL rank                    : %d\n',size(Z,2));
fprintf('terminal Riccati relres           : %.6e\n', ...
        report.riccati.final_relative_residual);
fprintf('lambda_min(R_X)                   : %.6e\n',report.riccati.lambda_min_RX);
fprintf('lambda_max(original KYP matrix)   : %.6e\n',report.lambda_max_KYP);
fprintf('lambda_min(original KYP matrix)   : %.6e\n',report.lambda_min_KYP);
fprintf('runtime                           : %.2f s\n',elapsed);

assert(report.preprocessing.steps == 1);
assert(report.riccati.final_relative_residual <= opts.riccati_opts.newton_tol);
assert(report.riccati.lambda_min_RX > 1e-10);
assert(report.lambda_max_KYP < 5e-7);

fprintf('Example 4 sparse passed.\n');


==> anc/sparse/example5_terminal_cases.m <==
% EXAMPLE5_TERMINAL_CASES
% Check input-free and state-free termination of the sparse algorithm.
clear; clc;
root = fileparts(mfilename('fullpath'));
addpath(fullfile(root,'src'));
opts = struct('verbose',false,'output_gain',0.5,'kyp_audit',true);
opts.riccati_opts = struct('tol',1e-8,'maxit',20, ...
    'shifts',-logspace(-1,0.5,12),'compress_tol',1e-11);

% Stable system with one completely inactive input.
A = sparse(diag([-1,-2])); B = sparse(2,1);
C = sparse(1,2); D = 0;
Aj = {sparse(diag([0.1,0.15]))}; Bj = {sparse(2,1)};
[Z,J,rep] = skyp_available_storage_sparse(A,B,C,D,Aj,Bj,opts);
assert(strcmp(rep.preprocessing.status,'terminal_no_input'));
assert(strcmp(rep.terminal_solver,'stochastic_lyapunov'));
assert(norm(Z*J*Z','fro') < 1e-10);
assert(rep.lambda_max_KYP < 1e-10);

% Lossless integrator: X=1 and zero-dimensional terminal state.
[Z,J,rep] = skyp_available_storage_sparse( ...
    sparse(1,1),sparse(1),sparse(1),0,{}, {},opts);
assert(strcmp(rep.preprocessing.status,'terminal_no_state'));
assert(strcmp(rep.terminal_solver,'no_state'));
assert(abs(Z*J*Z' - 1) < 1e-10);
assert(rep.lambda_max_KYP < 1e-10);
fprintf('Sparse terminal cases passed.\n');


==> anc/sparse/src/make_example4_problem.m <==
function [A,B,C,D,Aj,Bj,meta] = make_example4_problem(n,par)
%MAKE_EXAMPLE4_PROBLEM Construct the stochastic chain benchmark.
%
% Inputs:
%   n            state dimension, n >= 4
%   par.delta    deterministic damping,             default 0.2
%   par.sigma    state-noise strength,               default 0.15
%   par.gamma    input-noise strength,               default 0.35
%   par.rho      regular feedthrough parameter,      default 1.0
%   par.kappa    output-feedback gain,               default 0.5
%   par.h        state-noise location,               default floor((n+1)/2)
%
% Outputs use the public solver convention
%   dx = (A x + B u) dt + sum_j (Aj{j} x + Bj{j} u) dW_j,
%   y  = C x + D u.

if nargin < 2 || isempty(par)
    par = struct();
end
if ~isfield(par,'delta'), par.delta = 0.2; end
if ~isfield(par,'sigma'), par.sigma = 0.15; end
if ~isfield(par,'gamma'), par.gamma = 0.35; end
if ~isfield(par,'rho'),   par.rho   = 1.0; end
if ~isfield(par,'kappa'), par.kappa = 0.5; end
if ~isfield(par,'h'),     par.h     = floor((n+1)/2); end

assert(n >= 4,'n must be at least 4.');
assert(par.delta > 0,'delta must be positive.');
assert(par.sigma >= 0,'sigma must be nonnegative.');
assert(par.gamma >= 0,'gamma must be nonnegative.');
assert(par.rho > par.gamma^2,'rho must exceed gamma^2.');
assert(par.kappa > 0,'kappa must be positive.');
assert(par.h >= 2 && par.h <= n-1,'h must satisfy 2 <= h <= n-1.');

delta = par.delta;
sigma = par.sigma;
gamma = par.gamma;
rho = par.rho;
h = par.h;

c = 1 + 0.2*sin((1:n-1)');
J0 = sparse([1:n-1,2:n],[2:n,1:n-1],[c;-c],n,n);

e1 = sparse(1,1,1,n,1);
en = sparse(n,1,1,n,1);
eh = sparse(h,1,1,n,1);

A1 = sigma*(eh*eh');
A = J0 - delta*speye(n) - 0.5*(A1'*A1);
B = [en,e1];
B1 = [gamma*en,sparse(n,1)];
C = B';
D = 0.5*diag([rho,0]);
Aj = {A1};
Bj = {B1};

meta = struct();
meta.par = par;
meta.exact_storage = 'X = I';
end


==> anc/sparse/src/skyp_available_storage_sparse.m <==
function [Z,J,report] = skyp_available_storage_sparse(A,B,C,D,Aj,Bj,opts)
%SKYP_AVAILABLE_STORAGE_SPARSE Sparse/low-rank available-storage solver.
%
%   [Z,J,report] = skyp_available_storage_sparse(A,B,C,D,Aj,Bj)
%   [Z,J,report] = skyp_available_storage_sparse(A,B,C,D,Aj,Bj,opts)
%
% System convention:
%   dx = (A x + B u) dt + sum_j (Aj{j} x + Bj{j} u) dW_j,
%   y  = C x + D u.
%
% The storage matrix is returned in signed low-rank form
%
%   X = Z*J*Z'.
%
% Aj and Bj may be cell arrays, single matrices, or empty.
%
% Sparse preprocessing supports either
%   (i) a regular input block after the optional output-feedback transform, or
%   (ii) one structure-preserving deflation step for which range(E) is a
%        coordinate subspace.  Both routes also handle terminal problems
%        without inputs or states.  The implementation supports at most
%        one coordinate-aligned deflation step.
%
% Main options:
%   opts.verbose          = true
%   opts.output_gain      = []      % scalar or SPD matrix; [] => no transform
%   opts.compress_tol     = 1e-11
%   opts.rank_rel         = sqrt(eps)
%   opts.psd_rel          = 100*sqrt(eps)
%   opts.coordinate_tol   = 100*eps
%   opts.kyp_audit        = true
%   opts.riccati_opts     = struct passed to skyp_riccati_newton_lowrank
%
% For singular large-scale problems a user-supplied output_gain is usually
% appropriate.  The routine deliberately does not perform a large-scale
% automatic mean-square-stability search.

    if nargin < 7 || isempty(opts), opts = struct(); end
    opts = local_defaults(opts);

    P0 = skyp_make_passivity_problem(A,B,C,D,Aj,Bj);
    P0.A = sparse(P0.A);
    P0.B = sparse(P0.B);
    P0.S = sparse(P0.S);
    P0.Q0 = sparse(size(P0.A,1),size(P0.A,1));
    P0.Aj = cellfun(@sparse,P0.Aj,'UniformOutput',false);
    P0.Bj = cellfun(@sparse,P0.Bj,'UniformOutput',false);
    P0.R = full((P0.R+P0.R')/2);

    n = size(P0.A,1);
    m = size(P0.B,2);

    if opts.verbose
        fprintf('============================================================\n');
        fprintf(' Sparse available-storage solver\n');
        fprintf('============================================================\n');
        fprintf('original dimensions              : n=%d, m=%d\n',n,m);
    end

    % Optional passivity-based negative output-feedback transformation.
    if isempty(opts.output_gain)
        P = P0;
        LQ = sparse(n,0);
        JQ = zeros(0);
        feedback = struct('used',false,'gain',[],'F',[],'L',[]);
    else
        [P,LQ,JQ,feedback] = local_output_transform(P0,opts.output_gain,opts);
    end

    % Structural sparse preprocessing.
    [terminal,LQt,JQt,recon,prep] = ...
        local_prepare_terminal(P,LQ,JQ,opts);

    if opts.verbose
        fprintf('\n--- sparse preprocessing ---\n');
        fprintf('output feedback used              : %d\n',feedback.used);
        fprintf('deflation steps                  : %d\n',prep.steps);
        fprintf('terminal dimensions               : n=%d, m=%d\n', ...
                size(terminal.A,1),size(terminal.B,2));
        fprintf('terminal Q factor rank            : %d\n',size(LQt,2));
    end

    ropts = opts.riccati_opts;
    if ~isfield(ropts,'compress_tol'), ropts.compress_tol = opts.compress_tol; end
    if ~isfield(ropts,'verbose'), ropts.verbose = opts.verbose; end

    lyaprep = struct();
    if strcmp(prep.status,'terminal_no_state')
        terminal_solver = 'no_state';
        Lt = zeros(0,0);
        Jt = zeros(0);
        rrep = struct('converged',true,'iterations',0,'used',false);
    elseif strcmp(prep.status,'terminal_no_input')
        terminal_solver = 'stochastic_lyapunov';
        nt = size(terminal.A,1);
        shifts = -logspace(-1,0.5,12);
        if isfield(ropts,'shifts') && ~isempty(ropts.shifts)
            shifts = ropts.shifts;
        end
        cache = skyp_make_shift_cache(terminal.A,shifts);
        lyopts = struct();
        if isfield(ropts,'tol'), lyopts.tol = ropts.tol; end
        if isfield(ropts,'maxit'), lyopts.maxit = ropts.maxit; end
        if isfield(ropts,'adi'), lyopts.adi = ropts.adi; end
        lyopts.compress_tol = ropts.compress_tol;
        lyopts.verbose = ropts.verbose;
        [Lt,Jt,lyaprep] = skyp_stochastic_lyapunov_lowrank( ...
            terminal.A,terminal.Aj,terminal.B,terminal.Bj, ...
            zeros(0,nt),LQt,JQt,cache,lyopts);
        if ~lyaprep.converged
            error('skyp_available_storage_sparse:TerminalLyapunovNoConvergence', ...
                  'Input-free terminal stochastic Lyapunov solve did not converge.');
        end
        if any(diag(Jt)<0)
            error('skyp_available_storage_sparse:TerminalStorageNotPSD', ...
                  'Input-free terminal Lyapunov approximation is not PSD.');
        end
        rrep = struct('converged',true,'iterations',0,'used',false);
    else
        terminal_solver = 'riccati_newton';
        [Lt,Jt,rrep] = skyp_riccati_newton_lowrank(terminal,LQt,JQt,ropts);
    end

    % Reconstruct the original storage matrix in factorized form.
    Zt = sparse(n,size(Lt,2));
    Zt(recon.Vidx,:) = Lt;
    Zraw = [recon.Lp,Zt];
    Jraw = blkdiag(eye(size(recon.Lp,2)),Jt);
    [Z,J,cinfo] = skyp_ldl_compress(Zraw,Jraw,opts.compress_tol);

    if opts.kyp_audit
        [lambdaMaxKYP,lambdaMinKYP,kinfo] = ...
            skyp_kyp_extremes_lowrank(P0,Z,J);
    else
        lambdaMaxKYP = NaN;
        lambdaMinKYP = NaN;
        kinfo = struct();
    end

    if opts.verbose
        fprintf('\n--- available-storage reconstruction ---\n');
        fprintf('final LDL rank                    : %d\n',size(Z,2));
        fprintf('terminal solver                   : %s\n',terminal_solver);
        if strcmp(terminal_solver,'riccati_newton')
            fprintf('terminal Riccati residual         : %.3e\n', ...
                    rrep.final_relative_residual);
            fprintf('lambda_min(R_X)                   : %.12e\n',rrep.lambda_min_RX);
        elseif strcmp(terminal_solver,'stochastic_lyapunov')
            fprintf('terminal Lyapunov residual        : %.3e\n',lyaprep.final_relres);
        end
        if opts.kyp_audit
            fprintf('lambda_max(M_KYP(X))              : %.3e\n',lambdaMaxKYP);
        end
        fprintf('============================================================\n');
    end

    report = struct();
    report.status = 'converged';
    report.feedback = feedback;
    report.preprocessing = prep;
    report.terminal_problem = terminal;
    report.terminal_Q_factor = struct('L',LQt,'J',JQt);
    report.riccati = rrep;
    report.terminal_solver = terminal_solver;
    report.terminal_lyapunov = lyaprep;
    report.reconstruction = recon;
    report.compression = cinfo;
    report.lambda_max_KYP = lambdaMaxKYP;
    report.lambda_min_KYP = lambdaMinKYP;
    report.kyp_audit = kinfo;
    report.rank_X = size(Z,2);
end


function opts = local_defaults(opts)
    if ~isfield(opts,'verbose'),        opts.verbose = true; end
    if ~isfield(opts,'output_gain'),    opts.output_gain = []; end
    if ~isfield(opts,'compress_tol'),   opts.compress_tol = 1e-11; end
    if ~isfield(opts,'rank_rel'),       opts.rank_rel = sqrt(eps); end
    if ~isfield(opts,'psd_rel'),        opts.psd_rel = 100*sqrt(eps); end
    if ~isfield(opts,'coordinate_tol'), opts.coordinate_tol = 100*eps; end
    if ~isfield(opts,'kyp_audit'),      opts.kyp_audit = true; end
    if ~isfield(opts,'riccati_opts') || isempty(opts.riccati_opts)
        opts.riccati_opts = struct();
    end
end


function [P,LQ,JQ,info] = local_output_transform(P0,Kout,opts)
    n = size(P0.A,1);
    m = size(P0.B,2);
    R = P0.R;
    C = -P0.S';
    Dp = R/2;

    if isscalar(Kout)
        if Kout <= 0
            error('skyp_available_storage_sparse:BadOutputGain', ...
                  'Scalar output_gain must be positive.');
        end
        Kout = Kout*eye(m);
    end
    if ~isequal(size(Kout),[m m])
        error('skyp_available_storage_sparse:BadOutputGain', ...
              'output_gain must be scalar or m-by-m.');
    end
    Kout = (Kout+Kout')/2;
    if min(real(eig(Kout))) <= 0
        error('skyp_available_storage_sparse:BadOutputGain', ...
              'output_gain must be symmetric positive definite.');
    end

    Loop = eye(m) + Kout*Dp;
    if rcond(Loop) < 1e-14
        error('skyp_available_storage_sparse:SingularLoop', ...
              'I + output_gain*(D+D'')/2 is numerically singular.');
    end

    Lin = Loop\eye(m);
    F = sparse(-Lin*Kout*C);

    P = struct();
    P.A = sparse(P0.A + P0.B*F);
    P.B = sparse(P0.B*Lin);
    P.Aj = cell(size(P0.Aj));
    P.Bj = cell(size(P0.Bj));
    for j = 1:numel(P0.Aj)
        P.Aj{j} = sparse(P0.Aj{j} + P0.Bj{j}*F);
        P.Bj{j} = sparse(P0.Bj{j}*Lin);
    end
    P.S = sparse((P0.S-F'*R)*Lin);
    P.R = Lin'*R*Lin;
    P.R = (P.R+P.R')/2;

    % Q_F = S F + F' S' - F' R F in signed low-rank form.
    [LQ,JQ] = skyp_policy_cost_factor( ...
        sparse(n,0),zeros(0),P0.S,R,F,opts.compress_tol);

    info = struct();
    info.used = true;
    info.gain = Kout;
    info.F = F;
    info.L = Lin;
end


function [T,LQt,JQt,recon,report] = local_prepare_terminal(P,LQ,JQ,opts)
    n = size(P.A,1);
    m = size(P.B,2);
    if n == 0 || m == 0
        T = P;
        LQt = LQ;
        JQt = JQ;
        recon = struct('Lp',sparse(n,0), ...
                       'Vidx',(1:n).', 'Widx',zeros(0,1));
        if n == 0
            % With no state, feasibility is equivalent to R >= 0.
            er0 = real(eig((P.R+P.R')/2));
            if ~isempty(er0) && min(er0) < ...
                    -opts.psd_rel*max([1;abs(er0(:))])*eps
                error('skyp_available_storage_sparse:RNotPSD', ...
                      'The input block is not positive semidefinite.');
            end
            status = 'terminal_no_state';
        else
            status = 'terminal_no_input';
        end
        report = struct('steps',0,'status',status,'R_lambda_min',NaN);
        return
    end
    R = (P.R+P.R')/2;
    er = real(eig(R));
    scaleR = max([1;abs(er(:))]);
    tolR = max(m,1)*scaleR*opts.rank_rel;

    if any(er < -max(tolR,opts.psd_rel*scaleR*eps))
        error('skyp_available_storage_sparse:RNotPSD', ...
              'The transformed input block R is not positive semidefinite.');
    end

    if all(er > tolR)
        T = P;
        LQt = LQ;
        JQt = JQ;
        recon = struct('Lp',sparse(size(P.A,1),0), ...
                       'Vidx',(1:size(P.A,1)).', ...
                       'Widx',zeros(0,1));
        report = struct('steps',0,'status','terminal_R_positive_definite', ...
                        'R_lambda_min',min(er));
        return
    end

    [T,LQt,JQt,recon,step] = local_coordinate_deflate_once(P,LQ,JQ,opts);
    erp = real(eig((T.R+T.R')/2));
    scaleRp = max([1;abs(erp(:))]);
    tolRp = max(size(T.R,1),1)*scaleRp*opts.rank_rel;

    if any(erp < -max(tolRp,opts.psd_rel*scaleRp*eps))
        error('skyp_available_storage_sparse:ReducedRNotPSD', ...
              'The reduced input block is not positive semidefinite.');
    end
    report = step;
    report.steps = 1;
    if size(T.A,1) == 0
        report.status = 'terminal_no_state';
    elseif size(T.B,2) == 0
        report.status = 'terminal_no_input';
    elseif all(erp > tolRp)
        report.status = 'terminal_R_positive_definite';
    else
        error('skyp_available_storage_sparse:FurtherDeflationRequired', ...
              ['The sparse solver supports at most one coordinate ', ...
               'deflation step; the reduced R is singular.']);
    end
    if isempty(erp)
        report.Rplus_lambda_min = NaN;
    else
        report.Rplus_lambda_min = min(erp);
    end
end


function [T,LQt,JQt,recon,info] = local_coordinate_deflate_once(P,LQ,JQ,opts)
    n = size(P.A,1);
    m = size(P.B,2);
    q = numel(P.Aj);

    R = (P.R+P.R')/2;
    [UR,dr] = eig(R,'vector');
    [dr,idx] = sort(real(dr),'descend');
    UR = UR(:,idx);
    scaleR = max([1;abs(dr(:))]);
    tolR = max(m,1)*scaleR*opts.rank_rel;

    pos = dr > tolR;
    zer = abs(dr) <= tolR;
    if any(dr < -tolR) || ~any(zer)
        error('skyp_available_storage_sparse:DeflationSetup', ...
              'Sparse deflation requires a positive-semidefinite singular R.');
    end

    U1 = UR(:,pos);
    U0 = UR(:,zer);
    B1 = P.B*U1;
    B0 = P.B*U0;
    S1 = P.S*U1;
    S0 = P.S*U0;

    Bj1 = cell(1,q);
    Bj0 = cell(1,q);
    for j = 1:q
        Bj1{j} = P.Bj{j}*U1;
        Bj0{j} = P.Bj{j}*U0;
    end

    E = B0;
    for j = 1:q
        E = [E,Bj0{j}]; %#ok<AGROW>
    end
    Fcon = [-S0,sparse(n,size(U0,2)*q)];

    HEraw = full(E'*Fcon);
    HErel = norm(HEraw-HEraw','fro')/max(1,norm(HEraw,'fro'));
    HE = (HEraw+HEraw')/2;

    [rankE,tolE] = local_rank(E,opts.rank_rel);
    [rankF,~] = local_rank(Fcon,opts.rank_rel);
    [rankHE,tolHE] = local_rank(HE,opts.rank_rel);

    if HErel > 100*sqrt(eps)
        error('skyp_available_storage_sparse:Compatibility', ...
              'E''F is not numerically symmetric.');
    end
    dhe = real(eig(HE));
    scaleHE = max([1;abs(dhe(:))]);
    if min(dhe) < -max(tolHE,opts.psd_rel*scaleHE*eps)
        error('skyp_available_storage_sparse:Compatibility', ...
              'E''F is not positive semidefinite.');
    end
    if rankHE ~= rankF
        error('skyp_available_storage_sparse:Compatibility', ...
              'The structural compatibility condition rank(E''F)=rank(F) fails.');
    end

    if rankHE == 0
        Lp = sparse(n,0);
    else
        [Uh,dh] = eig(HE,'vector');
        keep = real(dh) > tolHE;
        dh = real(dh(keep));
        Lp = Fcon*Uh(:,keep)*diag(1./sqrt(dh));
        [Lp,Jp,~] = skyp_ldl_compress(Lp,eye(size(Lp,2)),opts.compress_tol);
        if any(diag(Jp) < 0)
            error('skyp_available_storage_sparse:XpFactorization', ...
                  'The particular solution Xp lost positive semidefiniteness numerically.');
        end
    end

    XpE = Lp*(Lp'*E);
    compatResidual = norm(XpE-Fcon,'fro') / ...
        max([1,norm(Fcon,'fro'),norm(XpE,'fro')]);

    % Sparsity-preserving coordinate realization of range(E).
    rowScale = full(sqrt(sum(abs(E).^2,2)));
    tolCoord = opts.coordinate_tol*max(1,max(rowScale));
    Widx = find(rowScale > tolCoord);
    if numel(Widx) ~= rankE || local_rank(E(Widx,:),opts.rank_rel) ~= rankE
        error('skyp_available_storage_sparse:NonCoordinateDeflation', ...
              ['range(E) is not a coordinate subspace. Generic orthogonal ', ...
               'deflation would destroy the sparse structure.']);
    end
    Vidx = setdiff((1:n).',Widx,'stable');

    % Theta = Q + A'Xp + Xp A + sum Aj'Xp Aj in signed low-rank form.
    Ctheta = LQ;
    Dtheta = JQ;
    rp = size(Lp,2);
    if rp > 0
        Ctheta = [Ctheta,P.A'*Lp,Lp];
        Dtheta = blkdiag(Dtheta,[zeros(rp),eye(rp);eye(rp),zeros(rp)]);
        for j = 1:q
            Ctheta = [Ctheta,P.Aj{j}'*Lp]; %#ok<AGROW>
            Dtheta = blkdiag(Dtheta,eye(rp)); %#ok<AGROW>
        end
    end
    [Ltheta,Jtheta] = skyp_ldl_compress(Ctheta,Dtheta,opts.compress_tol);

    Gamma = Lp*(Lp'*B1) + S1;
    Delta = -U1'*R*U1;
    for j = 1:q
        XBj = Lp*(Lp'*Bj1{j});
        Gamma = Gamma + P.Aj{j}'*XBj;
        Delta = Delta + Bj1{j}'*XBj;
    end
    Delta = (Delta+Delta')/2;

    LV = Ltheta(Vidx,:);
    LW = Ltheta(Widx,:);
    ThetaVW = LV*(Jtheta*LW');
    ThetaWW = LW*(Jtheta*LW');
    GammaV = Gamma(Vidx,:);
    GammaW = Gamma(Widx,:);

    T = struct();
    T.A = P.A(Vidx,Vidx);
    T.B = [P.A(Vidx,Widx),B1(Vidx,:)];
    T.Aj = cell(1,q);
    T.Bj = cell(1,q);
    for j = 1:q
        T.Aj{j} = P.Aj{j}(Vidx,Vidx);
        T.Bj{j} = [P.Aj{j}(Vidx,Widx),Bj1{j}(Vidx,:)];
    end
    T.S = [ThetaVW,GammaV];
    T.R = -[ThetaWW,GammaW;GammaW',Delta];
    T.R = full((T.R+T.R')/2);

    [LQt,JQt] = skyp_ldl_compress(LV,Jtheta,opts.compress_tol);

    recon = struct();
    recon.Lp = Lp;
    recon.Vidx = Vidx;
    recon.Widx = Widx;

    info = struct();
    info.n = n;
    info.m = m;
    info.nullity_R = size(U0,2);
    info.rank_E = rankE;
    info.rank_F = rankF;
    info.rank_HE = rankHE;
    info.E_tol = tolE;
    info.HE_tol = tolHE;
    info.compatibility_residual = compatResidual;
    info.Widx = Widx;
    info.Vidx = Vidx;
    info.Xp_rank = size(Lp,2);
end


function [r,tol] = local_rank(M,rank_rel)
    if isempty(M)
        r = 0;
        tol = 0;
        return
    end
    s = svd(full(M),'econ');
    if isempty(s) || s(1) == 0
        r = 0;
        tol = 0;
        return
    end
    tol = max(size(M))*s(1)*rank_rel;
    r = sum(s > tol);
end


==> anc/sparse/src/skyp_kyp_extremes_lowrank.m <==
function [lambdaMax,lambdaMin,info] = skyp_kyp_extremes_lowrank(P,Z,Jz)
%SKYP_KYP_EXTREMES_LOWRANK Extreme eigenvalues of the KYP matrix from X=Z*Jz*Z'.
%
% The routine never forms X or the full KYP matrix.  It assumes Q0 = 0,
% which is the case for example4.

if norm(P.Q0,'fro') ~= 0
    error('skyp_kyp_extremes_lowrank:NonzeroQ0', ...
          'This factorized audit requires Q0 = 0.');
end
if ~iscell(P.Aj), P.Aj = {P.Aj}; end
if ~iscell(P.Bj), P.Bj = {P.Bj}; end

A = sparse(P.A);
B = sparse(P.B);
S = sparse(P.S);
R = full(P.R);
Aj = cellfun(@sparse,P.Aj,'UniformOutput',false);
Bj = cellfun(@sparse,P.Bj,'UniformOutput',false);

n = size(A,1);
m = size(B,2);
r = size(Z,2);

XB = local_X_times(Z,Jz,B);
G = XB + S;
RX = R;
for j = 1:numel(Aj)
    XBj = local_X_times(Z,Jz,Bj{j});
    G = G + Aj{j}'*XBj;
    RX = RX - Bj{j}'*XBj;
end
RX = (RX+RX')/2;

Cfac = cell(1,2+numel(Aj)+2);
Dfac = cell(1,1+numel(Aj)+1);

Cfac{1} = [A'*Z; zeros(m,r)];
Cfac{2} = [Z; zeros(m,r)];
Dfac{1} = [zeros(r),Jz;Jz,zeros(r)];

for j = 1:numel(Aj)
    Cfac{2+j} = [Aj{j}'*Z; zeros(m,r)];
    Dfac{1+j} = Jz;
end

Cfac{end-1} = [G; zeros(m,m)];
Cfac{end} = [zeros(n,m); eye(m)];
Dfac{end} = [zeros(m),eye(m);eye(m),-RX];

C = [Cfac{:}];
D = blkdiag(Dfac{:});
[lambdaMax,lambdaMin,info] = skyp_ldl_extreme_eigs(C,D);
end

function Y = local_X_times(L,J,M)
if isempty(L)
    Y = zeros(size(L,1),size(M,2));
else
    Y = L*(J*(L'*M));
end
end


==> anc/sparse/src/skyp_ldl_compress.m <==
function [L,J,info] = skyp_ldl_compress(C,D,rtol)
%SKYP_LDL_COMPRESS Compress a symmetric factorization C*D*C'.
%
% Returns
%       C*D*C' ~= L*J*L',
% where J is diagonal with entries +/-1 and columns corresponding to
% eigenvalues below RTOL*max(abs(lambda)) are discarded.

if nargin < 3
    rtol = 1e-12;
end

n = size(C,1);

if isempty(C)
    L = zeros(n,0);
    J = zeros(0);
    info.rank = 0;
    info.discarded_abs_sum = 0;
    return
end

[Qc,Rc] = qr(C,0);
M = Rc*D*Rc';
M = (M+M')/2;

[U,lam] = eig(full(M),'vector');
lam = real(lam);

if isempty(lam)
    L = zeros(n,0);
    J = zeros(0);
    info.rank = 0;
    info.discarded_abs_sum = 0;
    return
end

scale = max(abs(lam));
if scale == 0
    L = zeros(n,0);
    J = zeros(0);
    info.rank = 0;
    info.discarded_abs_sum = 0;
    return
end

keep = abs(lam) > rtol*scale;
discard = ~keep;

lamk = lam(keep);
Uk = U(:,keep);

L = Qc*Uk*diag(sqrt(abs(lamk)));
J = diag(sign(lamk));

info.rank = numel(lamk);
info.discarded_abs_sum = sum(abs(lam(discard)));
info.max_abs_eig = scale;
end


==> anc/sparse/src/skyp_ldl_extreme_eigs.m <==
function [lambdaMax,lambdaMin,info] = skyp_ldl_extreme_eigs(C,D)
%SKYP_LDL_EXTREME_EIGS Extreme eigenvalues of C*D*C' from thin factors.
%
% The nonzero eigenvalues of C*D*C' are obtained from the small projected
% matrix R*D*R' after a thin QR factorization C = Q*R.  Zero is included
% automatically because C*D*C' may have a nontrivial nullspace.

n = size(C,1);

if isempty(C)
    lambdaMax = 0;
    lambdaMin = 0;
    info.rank_factor = 0;
    return
end

[~,Rc] = qr(C,0);
M = Rc*D*Rc';
M = (M+M')/2;
lam = real(eig(full(M)));

lambdaMax = max([0;lam]);
lambdaMin = min([0;lam]);

info.rank_factor = rank(full(Rc));
info.small_dimension = size(M,1);
end


==> anc/sparse/src/skyp_ldl_fro_norm.m <==
function nrm = skyp_ldl_fro_norm(L,J)
%SKYP_LDL_FRO_NORM Frobenius norm of L*J*L' without forming it.
%
% J is a small symmetric matrix; in the implementation it is
% typically diagonal with entries +/-1.

if isempty(L)
    nrm = 0;
    return
end

G = L'*L;
val = real(trace(J*G*J*G));
nrm = sqrt(max(val,0));
end


==> anc/sparse/src/skyp_lradi_ldl.m <==
function [L,J,info] = skyp_lradi_ldl(A,B,Gamma,Lrhs,Jrhs,cache,opts)
%SKYP_LRADI_LDL Low-rank ADI for
%
% (A+B*Gamma)' X + X(A+B*Gamma) + Lrhs*Jrhs*Lrhs' = 0.
%
% Real negative shifts are used deliberately in this implementation.  Shifted solves with the closed-loop drift are evaluated
% by Sherman--Morrison--Woodbury from cached factorizations of A'+pI.
%
% Output:
%       X ~= L*J*L',
% with J diagonal +/-1.

if nargin < 7
    opts = struct();
end
if ~isfield(opts,'tol'),            opts.tol = 1e-9; end
if ~isfield(opts,'max_shifts'),     opts.max_shifts = 600; end
if ~isfield(opts,'compress_tol'),   opts.compress_tol = 1e-11; end
if ~isfield(opts,'compress_every'), opts.compress_every = 24; end
if ~isfield(opts,'verbose'),        opts.verbose = false; end

[Lrhs,Jrhs] = skyp_ldl_compress(Lrhs,Jrhs,opts.compress_tol);

n = size(A,1);
if isempty(Lrhs)
    L = zeros(n,0);
    J = zeros(0);
    info.converged = true;
    info.shifts = 0;
    info.relres = 0;
    info.rank = 0;
    return
end

W = Lrhs;
rhsnorm = max(1,skyp_ldl_fro_norm(Lrhs,Jrhs));

Z = zeros(n,0);
Jz = zeros(0);

m = size(B,2);
I_m = eye(m);

nshift = numel(cache.shifts);
relres = inf;

for it = 1:opts.max_shifts
    kk = mod(it-1,nshift)+1;
    p = cache.shifts(kk);
    dec = cache.dec{kk};

    % Solve (A' + Gamma'*B' + p I) V = W.
    V0 = dec\W;

    if m > 0
        UG = dec\Gamma';
        small = I_m + B'*UG;
        V = V0 - UG*(small\(B'*V0));
    else
        V = V0;
    end

    alpha = sqrt(-2*p);
    Z = [Z, alpha*V]; %#ok<AGROW>
    Jz = blkdiag(Jz,Jrhs); %#ok<AGROW>

    W = W - 2*p*V;

    relres = skyp_ldl_fro_norm(W,Jrhs)/rhsnorm;

    if opts.verbose && (it == 1 || mod(it,12) == 0 || relres <= opts.tol)
        fprintf('      [LR-ADI %3d] relres = %.3e, raw rank = %d\n', ...
                it,relres,size(Z,2));
    end

    if mod(it,opts.compress_every) == 0
        [Z,Jz] = skyp_ldl_compress(Z,Jz,opts.compress_tol);
    end

    if relres <= opts.tol
        break
    end
end

[L,J] = skyp_ldl_compress(Z,Jz,opts.compress_tol);

info.converged = relres <= opts.tol;
info.shifts = it;
info.relres = relres;
info.rank = size(L,2);

if ~info.converged
    warning('skyp_lradi_ldl:NoConvergence', ...
        'LR-ADI stopped at relres %.3e after %d shifts.',relres,it);
end
end


==> anc/sparse/src/skyp_make_passivity_problem.m <==
function P = skyp_make_passivity_problem(A,B,C,D,Aj,Bj)
%SKYP_MAKE_PASSIVITY_PROBLEM Build stochastic passivity KYP data.
%
%   P = skyp_make_passivity_problem(A,B,C,D,Aj,Bj)
%
% System convention:
%   dx = (A x + B u) dt + sum_j (Aj{j} x + Bj{j} u) dW_j,
%   y  = C x + D u.
%
% The associated passivity KYP inequality is
%
%   [ A'X+XA+sum Aj'XAj,    XB+sum Aj'XBj-C';
%     *,                    -(D+D')+sum Bj'XBj ] <= 0,
%   X = X' >= 0.
%
% Aj and Bj may be cell arrays, single matrices, or empty.

    % Normalize numeric classes at the public interface.  MATLAB MAT-files
    % may store zero matrices such as D as uint8.  The solver uses
    % linear algebra operations that require floating-point data.
    A = double(A);
    B = double(B);
    C = double(C);
    D = double(D);

    if nargin < 5 || isempty(Aj), Aj = {}; end
    if nargin < 6 || isempty(Bj), Bj = {}; end
    if ~iscell(Aj), Aj = {Aj}; end
    if ~iscell(Bj), Bj = {Bj}; end

    for j = 1:numel(Aj)
        Aj{j} = double(Aj{j});
    end
    for j = 1:numel(Bj)
        Bj{j} = double(Bj{j});
    end

    n = size(A,1);
    m = size(B,2);

    if ~isequal(size(A),[n n])
        error('skyp_make_passivity_problem:BadA','A must be square.');
    end
    if size(B,1) ~= n
        error('skyp_make_passivity_problem:BadB','B must have n rows.');
    end
    if ~isequal(size(C),[m n])
        error('skyp_make_passivity_problem:BadC', ...
              'C must be m-by-n, with m=size(B,2).');
    end
    if ~isequal(size(D),[m m])
        error('skyp_make_passivity_problem:BadD','D must be m-by-m.');
    end
    if numel(Aj) ~= numel(Bj)
        error('skyp_make_passivity_problem:BadNoiseData', ...
              'Aj and Bj must contain the same number of noise channels.');
    end

    for j = 1:numel(Aj)
        if ~isequal(size(Aj{j}),[n n])
            error('skyp_make_passivity_problem:BadAj', ...
                  'Aj{%d} must be n-by-n.',j);
        end
        if ~isequal(size(Bj{j}),[n m])
            error('skyp_make_passivity_problem:BadBj', ...
                  'Bj{%d} must be n-by-m.',j);
        end
    end

    P = struct();
    P.A = A;
    P.B = B;
    P.Aj = Aj;
    P.Bj = Bj;
    P.Q0 = sparse(n,n);
    P.S = -C';
    P.R = D + D';
end


==> anc/sparse/src/skyp_make_shift_cache.m <==
function cache = skyp_make_shift_cache(A,shifts)
%SKYP_MAKE_SHIFT_CACHE Sparse factorizations of A' + p*I.
%
% The closed-loop drift is A+B*Gamma.  The rank-m feedback modification
% is handled by Sherman--Morrison--Woodbury, so these factorizations
% can be reused throughout all Newton and inner Lyapunov iterations.

n = size(A,1);
cache.shifts = shifts(:).';
cache.dec = cell(numel(shifts),1);

for k = 1:numel(shifts)
    p = shifts(k);
    if ~isreal(p) || p >= 0
        error('All ADI shifts must be real and negative.');
    end
    cache.dec{k} = decomposition(A' + p*speye(n),'lu');
end
end


==> anc/sparse/src/skyp_policy_cost_factor.m <==
function [Lq,Jq] = skyp_policy_cost_factor(LQ,JQ,S,R,Gamma,rtol)
%SKYP_POLICY_COST_FACTOR Factor
%
% Q_Gamma = Q + S*Gamma + Gamma'*S' - Gamma'*R*Gamma,
%
% given Q = LQ*JQ*LQ'.

if nargin < 6
    rtol = 1e-12;
end

m = size(R,1);
C = [LQ, S, Gamma'];

Dtail = [zeros(m), eye(m); ...
         eye(m),    -R];

D = blkdiag(JQ,Dtail);

[Lq,Jq] = skyp_ldl_compress(C,D,rtol);
end


==> anc/sparse/src/skyp_riccati_newton_lowrank.m <==
function [L,J,report] = skyp_riccati_newton_lowrank(P,LQ,JQ,opts)
%SKYP_RICCATI_NEWTON_LOWRANK Low-rank Newton--Kleinman solver.
%
% Q0 is supplied in factored form Q0 = LQ*JQ*LQ'.  The solution is returned
% as X = L*J*L'.  The implementation uses generalized stochastic Lyapunov
% fixed-point iterations and LR-ADI for the standard Lyapunov subproblems.
%
% Required problem fields:
%   P.A, P.B, P.Aj, P.Bj, P.S, P.R
%
% Main options:
%   opts.shifts          negative real ADI shifts
%   opts.tol             generalized Lyapunov tolerance       (default 1e-8)
%   opts.newton_tol      Riccati residual tolerance           (default 2e-8)
%   opts.maxit           generalized Lyapunov iterations      (default 20)
%   opts.max_newton      Newton iterations                    (default 12)
%   opts.compress_tol    LDL compression tolerance            (default 1e-11)
%   opts.initial_feedback                                   (default zero)
%   opts.verbose                                           (default false)

if nargin < 4, opts = struct(); end
if ~isfield(opts,'tol'), opts.tol = 1e-8; end
if ~isfield(opts,'newton_tol'), opts.newton_tol = 2e-8; end
if ~isfield(opts,'maxit'), opts.maxit = 20; end
if ~isfield(opts,'max_newton'), opts.max_newton = 12; end
if ~isfield(opts,'compress_tol'), opts.compress_tol = 1e-11; end
if ~isfield(opts,'verbose'), opts.verbose = false; end
if ~isfield(opts,'shifts') || isempty(opts.shifts)
    opts.shifts = -logspace(-1,0.5,12);
end
if ~isfield(opts,'adi') || isempty(opts.adi)
    opts.adi = struct('tol',1e-9,'max_shifts',600, ...
                      'compress_tol',opts.compress_tol, ...
                      'compress_every',24,'verbose',false);
end

P = local_normalize(P);
A = sparse(P.A);
B = sparse(P.B);
Aj = cellfun(@sparse,P.Aj,'UniformOutput',false);
Bj = cellfun(@sparse,P.Bj,'UniformOutput',false);
S = sparse(P.S);
R = full(P.R);
[n,m] = size(B);

if ~isfield(opts,'initial_feedback') || isempty(opts.initial_feedback)
    Gamma = zeros(m,n);
else
    Gamma = opts.initial_feedback;
end
if ~isequal(size(Gamma),[m n])
    error('skyp_riccati_newton_lowrank:BadInitialFeedback', ...
          'initial_feedback must be m-by-n.');
end

cache = skyp_make_shift_cache(A,opts.shifts);

lyopts = struct();
lyopts.tol = opts.tol;
lyopts.maxit = opts.maxit;
lyopts.compress_tol = opts.compress_tol;
lyopts.verbose = false;
lyopts.adi = opts.adi;

[Lq,Jq] = skyp_policy_cost_factor(LQ,JQ,S,R,Gamma,opts.compress_tol);
[L,J,linfo0] = skyp_stochastic_lyapunov_lowrank( ...
    A,Aj,B,Bj,Gamma,Lq,Jq,cache,lyopts);
if ~linfo0.converged
    error('skyp_riccati_newton_lowrank:InitialLyapunovNoConvergence', ...
          'Initial generalized Lyapunov solve did not converge.');
end

hist_res = nan(opts.max_newton+1,1);
hist_absres = nan(opts.max_newton+1,1);
hist_rank = nan(opts.max_newton+1,1);
hist_minRX = nan(opts.max_newton+1,1);
hist_inner = nan(opts.max_newton,1);
converged = false;

for it = 0:opts.max_newton
    [Gamma,RX,absres,relres] = skyp_riccati_residual_factor( ...
        A,Aj,B,Bj,LQ,JQ,S,R,L,J);

    hist_res(it+1) = relres;
    hist_absres(it+1) = absres;
    hist_rank(it+1) = size(L,2);
    hist_minRX(it+1) = min(real(eig((RX+RX')/2)));

    if opts.verbose
        fprintf('[Riccati Newton %2d] relres=%.3e, min eig R_X=%.3e, rank=%d\n', ...
                it,relres,hist_minRX(it+1),size(L,2));
    end

    if relres <= opts.newton_tol
        nit = it;
        converged = true;
        break
    end
    if it == opts.max_newton
        nit = it;
        break
    end

    if hist_minRX(it+1) <= 1e-10
        error('skyp_riccati_newton_lowrank:LostRegularity', ...
              'R_X is not positive definite at iteration %d.',it);
    end

    [Lq,Jq] = skyp_policy_cost_factor( ...
        LQ,JQ,S,R,Gamma,opts.compress_tol);
    [L,J,linfo] = skyp_stochastic_lyapunov_lowrank( ...
        A,Aj,B,Bj,Gamma,Lq,Jq,cache,lyopts);
    if ~linfo.converged
        error('skyp_riccati_newton_lowrank:LyapunovNoConvergence', ...
              'Generalized Lyapunov solve did not converge at iteration %d.',it);
    end
    hist_inner(it+1) = linfo.iterations;
end

if ~converged
    error('skyp_riccati_newton_lowrank:NoConvergence', ...
          'Newton iteration did not reach the requested tolerance.');
end

[Gamma,RX,absres,relres,rinfo] = skyp_riccati_residual_factor( ...
    A,Aj,B,Bj,LQ,JQ,S,R,L,J);

report = struct();
report.converged = true;
report.iterations = nit;
report.initial_lyapunov = linfo0;
report.residual_history = hist_res(1:nit+1);
report.absolute_residual_history = hist_absres(1:nit+1);
report.rank_history = hist_rank(1:nit+1);
report.min_RX_history = hist_minRX(1:nit+1);
report.inner_iterations = hist_inner(1:nit);
report.final_absolute_residual = absres;
report.final_relative_residual = relres;
report.lambda_min_RX = min(real(eig((RX+RX')/2)));
report.Gamma = Gamma;
report.RX = RX;
report.residual_info = rinfo;
report.shifts = opts.shifts;
end

function P = local_normalize(P)
if ~isfield(P,'Aj') || isempty(P.Aj), P.Aj = {}; end
if ~isfield(P,'Bj') || isempty(P.Bj), P.Bj = {}; end
if ~iscell(P.Aj), P.Aj = {P.Aj}; end
if ~iscell(P.Bj), P.Bj = {P.Bj}; end
if numel(P.Aj) ~= numel(P.Bj)
    error('skyp_riccati_newton_lowrank:BadNoiseData', ...
          'Aj and Bj must have the same number of channels.');
end
P.R = (P.R+P.R')/2;
end


==> anc/sparse/src/skyp_riccati_residual_factor.m <==
function [Gamma,RX,absres,relres,info] = skyp_riccati_residual_factor( ...
    A,Aj,B,Bj,LQ,JQ,S,R,L,J)
%SKYP_RICCATI_RESIDUAL_FACTOR Factorized Riccati residual and normalization.
%
% X = L*J*L' and Q = LQ*JQ*LQ'.
%
% Returns
%   absres = ||Riccati(X)||_F
%   relres = absres / max(1,||H(X)||_F,||G(X) R_X^{-1} G(X)'||_F)
%
% This normalization is used consistently in the solver.

if ~iscell(Aj), Aj = {Aj}; end
if ~iscell(Bj), Bj = {Bj}; end

XB = local_X_times(L,J,B);
G = XB + S;

RX = R;
for j = 1:numel(Aj)
    XBj = local_X_times(L,J,Bj{j});
    G = G + Aj{j}'*XBj;
    RX = RX - Bj{j}'*XBj;
end
RX = (RX+RX')/2;

Gamma = RX\G';

% Thin factorization of H(X).
AL = A'*L;
k = size(L,2);

CH = [LQ, AL, L];
DH = blkdiag(JQ,[zeros(k),J;J,zeros(k)]);

for j = 1:numel(Aj)
    AjL = Aj{j}'*L;
    CH = [CH,AjL]; %#ok<AGROW>
    DH = blkdiag(DH,J); %#ok<AGROW>
end

[LH,JH] = skyp_ldl_compress(CH,DH,1e-13);
normH = skyp_ldl_fro_norm(LH,JH);

% Positive Riccati correction G*RX^{-1}*G'.
Rc = chol(RX);              % RX = Rc'*Rc
ZG = G/Rc;
normGterm = norm(full(ZG'*ZG),'fro');

% Full Riccati residual.
CR = [LH,ZG];
DR = blkdiag(JH,eye(size(ZG,2)));
[LR,JR] = skyp_ldl_compress(CR,DR,1e-13);

absres = skyp_ldl_fro_norm(LR,JR);
scale = max([1,normH,normGterm]);
relres = absres/scale;

info.normH = normH;
info.normGterm = normGterm;
info.scale = scale;
info.residual_factor_rank = size(LR,2);
end


function Y = local_X_times(L,J,M)
if isempty(L)
    Y = zeros(size(L,1),size(M,2));
else
    Y = L*(J*(L'*M));
end
end


==> anc/sparse/src/skyp_stochastic_lyapunov_lowrank.m <==
function [L,J,info] = skyp_stochastic_lyapunov_lowrank( ...
    A,Aj,B,Bj,Gamma,Lq,Jq,cache,opts)
%SKYP_STOCHASTIC_LYAPUNOV_LOWRANK Low-rank fixed-point solution of
%
% Acl' X + X Acl + sum_j Nj' X Nj + Qcl = 0,
%
% where
%       Acl = A + B*Gamma,
%       Nj  = Aj{j} + Bj{j}*Gamma,
%       Qcl = Lq*Jq*Lq'.
%
% Neither Acl nor Nj is formed as a dense matrix.

if nargin < 9
    opts = struct();
end
if ~isfield(opts,'tol'),          opts.tol = 1e-8; end
if ~isfield(opts,'maxit'),        opts.maxit = 30; end
if ~isfield(opts,'compress_tol'), opts.compress_tol = 1e-11; end
if ~isfield(opts,'verbose'),      opts.verbose = false; end
if ~isfield(opts,'adi')
    opts.adi = struct('tol',1e-9,'max_shifts',600, ...
                      'compress_tol',opts.compress_tol, ...
                      'compress_every',24,'verbose',false);
end

if ~iscell(Aj), Aj = {Aj}; end
if ~iscell(Bj), Bj = {Bj}; end
q = numel(Aj);

n = size(A,1);
L = zeros(n,0);
J = zeros(0);

qnorm = max(1,skyp_ldl_fro_norm(Lq,Jq));

info.relres_history = nan(opts.maxit,1);
info.rank_history = nan(opts.maxit,1);
info.adi_shifts = nan(opts.maxit,1);
info.converged = false;

for nu = 1:opts.maxit
    Crhs = Lq;
    Drhs = Jq;

    if ~isempty(L)
        for j = 1:q
            NjTL = Aj{j}'*L + Gamma'*(Bj{j}'*L);
            Crhs = [Crhs, NjTL]; %#ok<AGROW>
            Drhs = blkdiag(Drhs,J); %#ok<AGROW>
        end
    end

    [Crhs,Drhs] = skyp_ldl_compress(Crhs,Drhs,opts.compress_tol);

    [Lnew,Jnew,adiInfo] = skyp_lradi_ldl( ...
        A,B,Gamma,Crhs,Drhs,cache,opts.adi);

    % Exact low-rank factorization of the generalized Lyapunov residual.
    AclTL = A'*Lnew + Gamma'*(B'*Lnew);

    Cres = [Lq, AclTL, Lnew];
    k = size(Lnew,2);
    Ddrift = [zeros(k), Jnew; Jnew, zeros(k)];
    Dres = blkdiag(Jq,Ddrift);

    for j = 1:q
        NjTL = Aj{j}'*Lnew + Gamma'*(Bj{j}'*Lnew);
        Cres = [Cres, NjTL]; %#ok<AGROW>
        Dres = blkdiag(Dres,Jnew); %#ok<AGROW>
    end

    [Lres,Jres] = skyp_ldl_compress(Cres,Dres,opts.compress_tol);
    relres = skyp_ldl_fro_norm(Lres,Jres)/qnorm;

    info.relres_history(nu) = relres;
    info.rank_history(nu) = size(Lnew,2);
    info.adi_shifts(nu) = adiInfo.shifts;

    if opts.verbose
        fprintf(['    [stoch-Lyap %2d] relres = %.3e, rank = %d, ', ...
                 'ADI shifts = %d\n'], ...
                nu,relres,size(Lnew,2),adiInfo.shifts);
    end

    L = Lnew;
    J = Jnew;

    if relres <= opts.tol
        info.converged = true;
        break
    end
end

info.iterations = nu;
info.final_relres = relres;
info.final_rank = size(L,2);
info.relres_history = info.relres_history(1:nu);
info.rank_history = info.rank_history(1:nu);
info.adi_shifts = info.adi_shifts(1:nu);

if ~info.converged
    warning('skyp_stochastic_lyapunov_lowrank:NoConvergence', ...
        'Generalized Lyapunov iteration stopped at relres %.3e.',relres);
end
end

